Three-loop effective potential for softly broken supersymmetry

The effective potential has been previously calculated through three-loop order, in Landau gauge, for a general renormalizable theory using dimensional regularization. However, dimensional regularization is not appropriate for softly broken supersymmetric gauge theories, because it explicitly violates supersymmetry. In this paper, I obtain the three-loop effective potential using a supersymmetric regulator based on dimensional reduction. Checks follow from the vanishing of the effective potential in examples with supersymmetric vacua, and from renormalization scale invariance in examples for which supersymmetry is broken, either spontaneously or explicitly by soft terms. As byproducts, I obtain the three-loop Landau gauge anomalous dimension for the scalar component of a chiral supermultiplet, and the beta function for the field-independent vacuum energy.

==> anc/QdQDRED.anc <==
(* ---------------------------------------------------------------------- *)
(* ----------------------------------------------------------------------

This file contains the renormalization scale derivatives Q d/dQ of 1, 2, 
and 3-loop integral functions, as used in the paper "Three-loop 
effective potential for softly broken supersymmetry",
arXiv:2311.09372 [hep-ph], by Stephen P. Martin.

The first group of results below is for Q d/dQ of the basis functions A, 
Abar, I2, I2bar, E, F, Fbar, G, H, and K. The same results are also given 
in eqs. (3.35)-(3.44) of the paper "Effective potential at three loops," 
arXiv:1709.02397, and in an ancillary file distributed with that paper.

The remaining results provide Q d/dQ of the 1 one-loop, 9 two-loop, and 
89 three-loop DRbar' functions listed in equations (2.6), (2.8) and 
(2.9)-(2.11) and appearing in the ancillary file functionsDRED.anc.

The basis integral functions A[x], I2[x,y,z], E[w,x,y,z], F[w,x,y,z], 
Fbar[w,x,y,z], G[v,w,x,y,z], and H[u,v,w,x,y,z] are as defined in the 
paper "Evaluation of the general 3-loop vacuum Feynman integral", by 
Stephen P. Martin and David G. Robertson, arXiv:1610.07720 [hep-ph]. The 
functions Abar[x,y] and I2bar[w,x,y,z] and K[w,x,u,z,v,y] are as defined 
in eqs. (2.17)-(2.22) of the paper arXiv:1709.02397. Note that I2 is 
used instead of I in this file, in order to not confuse Mathematica, 
which reserves the symbol I to be the square root of -1.

This file can be read into Mathematica, and is consistent with the 
companion ancillary files functionsDRED.anc, identities.anc and 
expdelta.anc. In particular, in the case of vanishing squared mass 
arguments that threaten to lead to infrared singularities, one should 
replace the offending mass argument 0 with delta, and then expand the 
result for small delta using the results in expdelta.anc.

   ---------------------------------------------------------------------- *)
(* ---------------------------------------------------------------------- *)

(* 
   First, the Q derivatives of the basis functions
   A, Abar, I2, I2bar, E, F, Fbar, G, H, and K: 
*)

QdQ[A][x_] := -2*x
 
QdQ[Abar][w_, x_] := 2
 
QdQ[I2][x_, y_, z_] := 2*(A[x] + A[y] + A[z] - x - y - z)
 
QdQ[I2bar][w_, x_, y_, z_] /; UnsameQ[w, x] := 
  2 - (2*A[w])/(w - x) + (2*A[x])/(w - x)
 
QdQ[I2bar][x_, x_, y_, z_] /; UnsameQ[0, x] := (-2*A[x])/x
 
QdQ[E][u_, v_, y_, z_] := 2*(A[u]*A[v] + A[u]*A[y] + A[u]*A[z] + A[v]*A[y] + 
  A[v]*A[z] + A[y]*A[z] + (u/2 - v - y - z)*A[u] + 
  (v/2 - u - y - z)*A[v] + (y/2 - u - v - z)*A[y] + 
  (z/2 - u - v - y)*A[z] + u*v + u*y + u*z + v*y + v*z + y*z - 
  (9*(u^2 + v^2 + y^2 + z^2))/8)
 
QdQ[F][u_, v_, y_, z_] /; UnsameQ[0, u] := 
  2*(((v + y + z - u - A[v] - A[y] - A[z])*A[u])/u + (7*u)/4)
 
QdQ[Fbar][u_, v_, y_, z_] := 2*(A[v] + A[y] + A[z] - A[u] - I2[v, y, z] - v - 
      y - z + (7*u)/4)
 
QdQ[G][w_, u_, z_, v_, y_] := 2*(I2[w, u, z] + I2[w, v, y] + A[u] + A[v] + 
      A[y] + A[z] - 2*u - 2*v - 2*y - 2*z + w)
 
QdQ[H][u_, v_, w_, x_, y_, z_] := 12*Zeta3
 
QdQ[K][w_, x_, u_, z_, v_, y_] /; UnsameQ[w, x] := 
    (-2*(w - x + I2[u, w, z] - I2[u, x, z] + I2[v, w, y] - I2[v, x, y]))/
     (w - x)
 
QdQ[K][w_, w_, 0, u_, 0, v_] /; 
  UnsameQ[0, w] && UnsameQ[u, w] && UnsameQ[v, w] := 
     (2*(u*v + u*w + v*w - 3*w^2))/((u - w)*(v - w)) + 
     (2*A[u])/(-u + w) + (2*A[v])/(-v + w) + (2*(u + v - 2*w)*A[w])/
      ((u - w)*(-v + w)) - (2*A[u]*A[w])/(w*(-u + w)) - 
     (2*A[v]*A[w])/(w*(-v + w)) - (2*I2[0, u, w])/(-u + w) - 
     (2*I2[0, v, w])/(-v + w)
 
QdQ[K][w_, w_, 0, u_, 0, w_] /; UnsameQ[0, w] && UnsameQ[u, w] := 
    (4*w)/(u - w) + (2*A[u])/(-u + w) - (2*A[w])/(u - w) - 
     (2*A[u]*A[w])/(w*(-u + w)) + A[w]^2/w^2 - (2*I2[0, u, w])/(-u + w)
 
QdQ[K][w_, w_, 0, w_, 0, u_] /; UnsameQ[0, w] && UnsameQ[u, w] := 
    (4*w)/(u - w) + (2*A[u])/(-u + w) - (2*A[w])/(u - w) - 
     (2*A[u]*A[w])/(w*(-u + w)) + A[w]^2/w^2 - (2*I2[0, u, w])/(-u + w)
 
QdQ[K][w_, w_, 0, w_, 0, w_] /; UnsameQ[0, w] := -2 + (2*A[w]^2)/w^2
 
QdQ[K][w_, w_, 0, w_, w_, x_] /; UnsameQ[0, w] := (-12*w)/(4*w - x) + 
     (4*A[w])/(4*w - x) + ((6*w - x)*A[w]^2)/(w^2*(4*w - x)) + 
     (2*A[x])/(4*w - x) - (2*A[w]*A[x])/(w*(4*w - x)) - 
     (2*I2[w, w, x])/(4*w - x)
 
QdQ[K][w_, w_, 0, w_, x_, w_] /; UnsameQ[0, w] := 
  (-12*w)/(4*w - x) + (4*A[w])/(4*w - x) + ((6*w - x)*A[w]^2)/(w^2*(4*w - x)) + 
  (2*A[x])/(4*w - x) - (2*A[w]*A[x])/(w*(4*w - x)) - (2*I2[w, w, x])/(4*w - x)
 
QdQ[K][w_, w_, u_, z_, v_, y_] := 
    -2*(1 + ((-u + w - z)*(u + w + z) + (u - w + z)*A[u] + (u - w + z)*A[w] + 
        ((-u + w + z)*A[u]*A[w])/w + (u - w + z)*A[z] - 2*A[u]*A[z] + 
        ((u + w - z)*A[w]*A[z])/w + (-u + w - z)*I2[u, w, z])/
       (u^2 - 2*u*w + w^2 - 2*u*z - 2*w*z + z^2) + 
      ((-v + w - y)*(v + w + y) + (v - w + y)*A[v] + (v - w + y)*A[w] + 
        ((-v + w + y)*A[v]*A[w])/w + (v - w + y)*A[y] - 2*A[v]*A[y] + 
        ((v + w - y)*A[w]*A[y])/w + (-v + w - y)*I2[v, w, y])/
       (v^2 - 2*v*w + w^2 - 2*v*y - 2*w*y + y^2))

(* ---------------------------------------------------------------------- *)
(*
  Below is the result for Q d/dQ of the 1-loop DRbar' function given in 
  equation (2.6) and given in the ancillary file functionsDRED.anc.
*)

  QdQ[f1loop][x_] := -(x^2)/2

(* ---------------------------------------------------------------------- *)
(*
  Below are the results for Q d/dQ of the 9 two-loop DRbar' functions 
  appearing in equation (2.8) and given in the ancillary file 
  functionsDRED.anc.
*)

  QdQ[fSSS][x_, y_, z_] := 2 (x + y + z) - 2 A[x] - 2 A[y] - 2 A[z]

  QdQ[fSS][x_, y_] := -2*y*A[x] - 2*x*A[y]

  QdQ[fFFS][x_, y_, z_] := -2*(x + y - z)*(x + y + z) + 2*x*A[x] + 
    2*y*A[y] + (4*x + 4*y - 2*z)*A[z];

  QdQ[fffS][x_, y_, z_] := -4 (x + y + z) + 4 A[x] + 4 A[y] + 4 A[z]

  QdQ[fVSS][x_, y_, z_] := -2*x*A[x] + 6*(y - x)*A[y] + 6*(z - x)*A[z] + 
    (10*x^2 - 18*x*y - 6*y^2 - 18*x*z - 36*y*z - 6*z^2)/3

  QdQ[fVVS][x_, y_, z_] :=
    (9*x)/2 + (9*y)/2 + 3*z - (9*A[x])/2 - (9*A[y])/2 - 6*A[z] 

  QdQ[fFFV][x_, y_, z_] :=
    -4*x^2 - 4*y^2 + 6*x*z + 6*y*z + (8*z^2)/3 + 6*x*A[z] + 6*y*A[z] - 4*z*A[z]

  QdQ[fffV][x_, y_, z_] := -12*x - 12*y - 12*z + 12*A[x] + 12*A[y] + 12*A[z]

  QdQ[fgauge][x_, y_, z_] := 
    -(7*x^2)/3 - (7*y^2)/3 - (7*z^2)/3 - 63*x*y - 63*x*z - 63*y*z + 
    ((52*x + 9*y + 9*z)*A[x])/2 + ((9*x + 52*y + 9*z)*A[y])/2 + 
    ((9*x + 9*y + 52*z)*A[z])/2

(* ---------------------------------------------------------------------- *)
(*
  Below are the results for Q d/dQ of the 89 three-loop DRbar' functions 
  listed in equations (2.9)-(2.11) and given in the ancillary file 
  functionsDRED.anc.
*)

QdQ[ESSSS][u_, v_, w_, x_] := (9*u^2 - 8*u*v + 9*v^2 - 8*u*w - 8*v*w + 9*w^2 - 
       8*u*x - 8*v*x - 8*w*x + 9*x^2)/4 + (-u + 2*v + 2*w + 2*x)*A[u] + 
     (2*u - v + 2*w + 2*x)*A[v] - 2*A[u]*A[v] + (2*u + 2*v - w + 2*x)*A[w] - 
     2*A[u]*A[w] - 2*A[v]*A[w] + (2*u + 2*v + 2*w - x)*A[x] - 2*A[u]*A[x] - 
     2*A[v]*A[x] - 2*A[w]*A[x]
 
QdQ[LSSSS][u_, v_, w_, x_] := -2*A[w]*A[x] + 2*x*A[w]*Abar[u, v] + 
     2*w*A[x]*Abar[u, v]
 
QdQ[GSSSSS][u_, v_, w_, x_, y_] := 2*(u - 2*v - 2*w - 2*x - 2*y) + 2*A[v] + 
     2*A[w] + 2*A[x] + 2*A[y] + 2*I2[u, v, w] + 2*I2[u, x, y]
 
QdQ[JSSSSS][u_, v_, w_, x_, y_] := 2*A[y] + 2*A[y]*Abar[u, v] - 
     2*y*I2bar[u, v, w, x]
 
QdQ[HSSSSSS][u_, v_, w_, x_, y_, z_] := -12*Zeta3
 
QdQ[KSSSSSS][u_, v_, w_, x_, y_, z_] := 2 - 2*I2bar[u, v, w, x] - 
     2*I2bar[u, v, y, z]
 
QdQ[JSSFFS][u_, v_, w_, x_, y_] := 2*(u + v)*A[y] - 2*A[v]*A[y] - 
     2*y*A[w]*Abar[u, v] - 2*y*A[x]*Abar[u, v] + 2*(u - 2*w - 2*x)*A[y]*
      Abar[u, v] + 2*y*I2[u, w, x] - 2*(v - w - x)*y*I2bar[u, v, w, x]
 
QdQ[JSSffS][u_, v_, w_, x_, y_] := -4*A[y] - 4*A[y]*Abar[u, v] + 
     4*y*I2bar[u, v, w, x]
 
QdQ[HFFfSSS][u_, v_, w_, x_, y_, z_] := 2*(5*w + 4*x - y - z) + 
     12*(u + v - x)*Zeta3 - 4*A[w] - 4*A[x] - 4*I2[x, y, z]
 
QdQ[HfffSSS][u_, v_, w_, x_, y_, z_] := 24*Zeta3
 
QdQ[HFFSSFF][u_, v_, w_, x_, y_, z_] := 
    (-4*u^2 + 12*u*v - 4*v^2 + 4*u*w + 4*v*w - 5*w^2 + 4*u*x + 4*v*x + 
       8*w*x - 5*x^2 + 12*v*y + 4*w*y + 4*x*y - 4*y^2 + 12*u*z + 4*w*z + 
       4*x*z + 12*y*z - 4*z^2)/2 - 12*(w*x - u*y - v*z)*Zeta3 - 2*A[u]*A[v] - 
     2*(2*u + 2*v - w + 2*x + 2*y + 2*z)*A[w] + 2*A[u]*A[w] + 2*A[v]*A[w] - 
     2*(2*u + 2*v + 2*w - x + 2*y + 2*z)*A[x] + 2*A[u]*A[x] + 2*A[v]*A[x] + 
     4*A[w]*A[x] - 2*A[v]*A[y] + 2*A[w]*A[y] + 2*A[x]*A[y] - 2*A[u]*A[z] + 
     2*A[w]*A[z] + 2*A[x]*A[z] - 2*A[y]*A[z] - 2*(u + v - x)*I2[u, v, x] - 
     2*(u - w + z)*I2[u, w, z] - 2*(v - w + y)*I2[v, w, y] + 
     2*(x - y - z)*I2[x, y, z]
 
QdQ[HFFSSff][u_, v_, w_, x_, y_, z_] := 2*(5*w + 4*x - y - z) + 
     12*(u + v - x)*Zeta3 - 4*A[w] - 4*A[x] - 4*I2[x, y, z]
 
QdQ[HFfSSFf][u_, v_, w_, x_, y_, z_] := -10*(v - w - x + z) + 
     12*(v - w - x + z)*Zeta3 + 4*A[v] - 4*A[w] - 4*A[x] + 4*A[z]
 
QdQ[HffSSff][u_, v_, w_, x_, y_, z_] := 24*Zeta3
 
QdQ[KSSSSFF][u_, v_, w_, x_, y_, z_] := 2*(u + v - 2*w - 2*x - 3*y - 3*z) + 
     2*A[w] + 2*A[x] - 2*A[y]*Abar[u, v] - 2*A[z]*Abar[u, v] + 
     2*I2[v, w, x] + 2*I2[v, y, z] - 2*(u - 2*y - 2*z)*I2bar[u, v, w, x] - 
     2*(u - y - z)*I2bar[u, v, y, z]
 
QdQ[KSSSSff][u_, v_, w_, x_, y_, z_] := -4 + 4*I2bar[u, v, w, x] + 
     4*I2bar[u, v, y, z]
 
QdQ[KFFFSSF][u_, v_, w_, x_, y_, z_] := 
    (-8*u^2 - 8*u*v - 8*v^2 + 8*u*w + 8*v*w + 7*w^2 + 24*u*x + 24*v*x + 
       8*w*x - 25*x^2 + 24*u*y + 24*v*y + 16*w*y - 32*x*y - 25*y^2 + 8*u*z + 
       8*v*z + 32*w*z + 16*x*z + 8*y*z + 7*z^2)/8 - (w*A[w])/2 - A[v]*A[w] + 
     ((-4*u - 4*v - 4*w + 3*x - 8*z)*A[x])/2 + A[v]*A[x] + A[w]*A[x] + 
     ((-4*u - 4*v - 8*w + 3*y - 4*z)*A[y])/2 + A[v]*A[y] + 4*A[x]*A[y] - 
     (z*A[z])/2 - A[v]*A[z] + A[y]*A[z] + u*A[w]*Abar[u, v] - 
     u*A[x]*Abar[u, v] - u*A[y]*Abar[u, v] + u*A[z]*Abar[u, v] + 
     (-u - v - w + x)*I2[v, w, x] + (-u - v + y - z)*I2[v, y, z] + 
     u*(u + w - x)*I2bar[u, v, w, x] + u*(u - y + z)*I2bar[u, v, y, z]
 
QdQ[KFFfSSf][u_, v_, w_, x_, y_, z_] := -4*(u + v - 2*w - 2*x - 2*y - 2*z) - 
     4*A[w] - 4*A[x] - 4*A[y] - 4*A[z] - 4*I2[v, w, x] - 4*I2[v, y, z] + 
     4*u*I2bar[u, v, w, x] + 4*u*I2bar[u, v, y, z]
 
QdQ[KffFSSF][u_, v_, w_, x_, y_, z_] := -u - v + w + 3*x + 3*y + z - 2*A[x] - 
     2*A[y] + A[w]*Abar[u, v] - A[x]*Abar[u, v] - A[y]*Abar[u, v] + 
     A[z]*Abar[u, v] - I2[v, w, x] - I2[v, y, z] + 
     (u + w - x)*I2bar[u, v, w, x] + (u - y + z)*I2bar[u, v, y, z]
 
QdQ[KfFfSSF][u_, v_, w_, x_, y_, z_] := -2*(u + v - 2*w - 2*x - 3*y - z) - 
     2*A[w] - 2*A[x] - 4*A[y] - 2*A[y]*Abar[u, v] + 2*A[z]*Abar[u, v] - 
     2*I2[v, w, x] - 2*I2[v, y, z] + 2*u*I2bar[u, v, w, x] + 
     2*(u - y + z)*I2bar[u, v, y, z]
 
QdQ[KfffSSf][u_, v_, w_, x_, y_, z_] := -4 + 4*I2bar[u, v, w, x] + 
     4*I2bar[u, v, y, z]
 
QdQ[KSSFFFF][u_, v_, w_, x_, y_, z_] := 
    (8*u^2 + 8*u*v + 8*v^2 - 24*u*w - 24*v*w + 25*w^2 - 24*u*x - 24*v*x + 
       24*w*x + 25*x^2 - 24*u*y - 24*v*y + 32*w*y + 32*x*y + 25*y^2 - 
       24*u*z - 24*v*z + 32*w*z + 32*x*z + 24*y*z + 25*z^2)/4 - 3*w*A[w] + 
     2*A[v]*A[w] - 3*x*A[x] + 2*A[v]*A[x] - 2*A[w]*A[x] - 3*y*A[y] + 
     2*A[v]*A[y] - 3*z*A[z] + 2*A[v]*A[z] - 2*A[y]*A[z] - 
     2*(u - 2*y - 2*z)*A[w]*Abar[u, v] - 2*(u - 2*y - 2*z)*A[x]*Abar[u, v] - 
     2*(u - 2*w - 2*x)*A[y]*Abar[u, v] - 2*(u - 2*w - 2*x)*A[z]*Abar[u, v] + 
     2*(u + v - w - x - 2*y - 2*z)*I2[v, w, x] + 
     2*(u + v - 2*w - 2*x - y - z)*I2[v, y, z] - 
     2*(-u + w + x)*(-u + 2*y + 2*z)*I2bar[u, v, w, x] - 
     2*(-u + 2*w + 2*x)*(-u + y + z)*I2bar[u, v, y, z]
 
QdQ[KSSFFff][u_, v_, w_, x_, y_, z_] := -4*(u + v - 3*w - 3*x - 2*y - 2*z) - 
     4*A[y] - 4*A[z] + 4*A[w]*Abar[u, v] + 4*A[x]*Abar[u, v] - 
     4*I2[v, w, x] - 4*I2[v, y, z] + 4*(u - w - x)*I2bar[u, v, w, x] + 
     4*(u - 2*w - 2*x)*I2bar[u, v, y, z]
 
QdQ[KSSffff][u_, v_, w_, x_, y_, z_] := 8 - 8*I2bar[u, v, w, x] - 
     8*I2bar[u, v, y, z]
 
QdQ[HFFFVSS][u_, v_, w_, x_, y_, z_] := 
    (-126*u^2 - 288*u*v - 126*v^2 + 288*u*w + 288*v*w - 1800*w^2 - 9*u*x - 
       9*v*x - 2088*w*x + 280*x^2 + 288*u*y - 864*v*y + 576*w*y + 450*x*y + 
       378*y^2 - 864*u*z + 288*v*z + 576*w*z + 450*x*z - 1296*y*z + 378*z^2)/
      72 - 12*(u*w + v*w - 2*w^2 - 2*w*x + u*y + 2*w*y + v*z + 2*w*z - 2*y*z)*
      Zeta3 + u*A[u] + v*A[v] + 2*A[u]*A[v] + 12*w*A[w] + 
     ((33*u + 33*v + 72*w - 20*x + 6*y + 6*z)*A[x])/6 - 
     ((-u + v + 2*x)*A[u]*A[x])/x - ((u - v + 2*x)*A[v]*A[x])/x + y*A[y] - 
     (2*(x + y - z)*A[x]*A[y])/x + z*A[z] - (2*(x - y + z)*A[x]*A[z])/x + 
     2*A[y]*A[z] - ((u - v)^2*I2[0, u, v])/x + (2*(y - z)^2*I2[0, y, z])/x - 
     ((-u^2 + 2*u*v - v^2 - u*x - v*x + 2*x^2)*I2[u, v, x])/x - 
     (2*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/x
 
QdQ[HFffVSS][u_, v_, w_, x_, y_, z_] := (8*u + 8*v - 44*w - 35*x + 8*y + 8*z)/
      2 - 12*(u + v - 2*w - x + y + z)*Zeta3 + 12*A[w] + 6*A[x]
 
QdQ[HffFVSS][u_, v_, w_, x_, y_, z_] := 
    (32*u + 32*v - 32*w - 3*x + 32*y + 32*z)/4 - 12*(u + v - 2*w - y - z)*
      Zeta3 - 6*A[u] - 6*A[v] - 3*A[x] - 6*I2[u, v, x]
 
QdQ[HSSSSSV][u_, v_, w_, x_, y_, z_] := (8*u - 44*v + 8*w + 8*x + 8*y - 35*z)/
      2 - 12*(u - 2*v + w + x + y - z)*Zeta3 + 12*A[v] + 6*A[z]
 
QdQ[HSSSVVV][u_, v_, w_, x_, y_, z_] := 
    (-8991*u^2 - 1296*u*v - 8991*v^2 - 1296*u*w - 1296*v*w - 8991*w^2 - 
       1242*u*x - 1242*v*x - 8964*w*x + 589*x^2 - 8964*u*y - 1242*v*y - 
       1242*w*y - 3987*x*y + 589*y^2 - 1242*u*z - 8964*v*z - 1242*w*z - 
       3987*x*z - 3987*y*z + 589*z^2)/216 + 
     6*(6*u^2 - 6*u*v + 6*v^2 - 6*u*w - 6*v*w + 6*w^2 - 5*u*x - 5*v*x + 
       2*w*x + x^2 + 2*u*y - 5*v*y - 5*w*y + 2*x*y + y^2 - 5*u*z + 2*v*z - 
       5*w*z + 2*x*z + 2*y*z + z^2)*Zeta3 + (63*u*A[u])/2 + (63*v*A[v])/2 + 
     (63*w*A[w])/2 + ((108*u + 108*v + 216*w + 82*x + 59*y + 59*z)*A[x])/12 + 
     ((216*u + 108*v + 108*w + 59*x + 82*y + 59*z)*A[y])/12 - 
     ((9*x^2 + 13*x*y + 9*y^2 - 9*x*z - 9*y*z - z^2)*A[x]*A[y])/(6*x*y) + 
     ((108*u + 216*v + 108*w + 59*x + 59*y + 82*z)*A[z])/12 - 
     ((9*x^2 - 9*x*y - y^2 + 13*x*z - 9*y*z + 9*z^2)*A[x]*A[z])/(6*x*z) - 
     ((-x^2 - 9*x*y + 9*y^2 - 9*x*z + 13*y*z + 9*z^2)*A[y]*A[z])/(6*y*z) - 
     (x^3*I2[0, 0, x])/(6*y*z) - (y^3*I2[0, 0, y])/(6*x*z) - 
     (z^3*I2[0, 0, z])/(6*x*y) + ((x - y)^2*(x^2 + 10*x*y + y^2)*I2[0, x, y])/
      (6*x*y*z) + ((x - z)^2*(x^2 + 10*x*z + z^2)*I2[0, x, z])/(6*x*y*z) + 
     ((y - z)^2*(y^2 + 10*y*z + z^2)*I2[0, y, z])/(6*x*y*z) - 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(x^2 + 10*x*y + y^2 + 
        10*x*z + 10*y*z + z^2)*I2[x, y, z])/(6*x*y*z)
 
QdQ[HFFVVFF][u_, v_, w_, x_, y_, z_] := 
    (-7*u^2 + 128*u*v - 7*v^2 - 83*u*w - 83*v*w + 98*w^2 - 83*u*x - 83*v*x + 
       282*w*x + 98*x^2 - 72*u*y + 128*v*y - 83*w*y - 83*x*y - 7*y^2 + 
       128*u*z - 72*v*z - 83*w*z - 83*x*z + 128*y*z - 7*z^2)/2 - 
     12*(4*u*v - 4*u*w - 4*v*w + 4*w^2 - 4*u*x - 4*v*x + 8*w*x + 4*x^2 - 
       3*u*y + 4*v*y - 4*w*y - 4*x*y + 4*u*z - 3*v*z - 4*w*z - 4*x*z + 4*y*z)*
      Zeta3 - 6*u*A[u] - 6*v*A[v] + 2*(3*u + 3*v - 10*w - 12*x + 3*y + 3*z)*
      A[w] + 2*(3*u + 3*v - 12*w - 10*x + 3*y + 3*z)*A[x] - 18*A[w]*A[x] - 
     6*y*A[y] - 6*z*A[z]
 
QdQ[HFFVVff][u_, v_, w_, x_, y_, z_] := 16*u + 16*v - 38*w - 31*x + 22*y + 
     22*z - 12*(u + v - 2*w - 4*x + 2*y + 2*z)*Zeta3 + 12*A[x] - 12*A[y] - 
     12*A[z]
 
QdQ[HFfVVFf][u_, v_, w_, x_, y_, z_] := 
    (-24*u + 36*v + 61*w + 61*x - 24*y + 36*z)/2 + 12*(3*u - 2*w - 2*x + 3*y)*
      Zeta3 - 12*A[v] - 18*A[w] - 18*A[x] - 12*A[z]
 
QdQ[HffVVff][u_, v_, w_, x_, y_, z_] := 16 - 120*Zeta3
 
QdQ[HFFFVVV][u_, v_, w_, x_, y_, z_] := 
    (-7236*u^2 + 1728*u*v - 7236*v^2 + 1728*u*w + 1728*v*w - 7236*w^2 - 
       891*u*x - 891*v*x - 3348*w*x + 6788*x^2 - 3348*u*y - 891*v*y - 
       891*w*y + 2178*x*y + 6788*y^2 - 891*u*z - 3348*v*z - 891*w*z + 
       2178*x*z + 2178*y*z + 6788*z^2)/216 + 
     12*(2*u^2 - 2*u*v + 2*v^2 - 2*u*w - 2*v*w + 2*w^2 - 3*u*x - 3*v*x - 
       w*x - u*y - 3*v*y - 3*w*y + 4*x*y - 3*u*z - v*z - 3*w*z + 4*x*z + 
       4*y*z)*Zeta3 + 6*u*A[u] + 6*v*A[v] + 6*A[u]*A[v] + 6*w*A[w] + 
     6*A[u]*A[w] + 6*A[v]*A[w] + ((45*u + 45*v + 108*w - 72*x - 13*y - 13*z)*
       A[x])/6 + (3*(u - v - 2*x)*A[u]*A[x])/x - (3*(u - v + 2*x)*A[v]*A[x])/
      x + ((108*u + 45*v + 45*w - 13*x - 72*y - 13*z)*A[y])/6 - 
     (3*(-v + w + 2*y)*A[v]*A[y])/y - (3*(v - w + 2*y)*A[w]*A[y])/y - 
     ((9*x^2 + 13*x*y + 9*y^2 - 9*x*z - 9*y*z - z^2)*A[x]*A[y])/(3*x*y) + 
     ((45*u + 108*v + 45*w - 13*x - 13*y - 72*z)*A[z])/6 - 
     (3*(-u + w + 2*z)*A[u]*A[z])/z - (3*(u - w + 2*z)*A[w]*A[z])/z - 
     ((9*x^2 - 9*x*y - y^2 + 13*x*z - 9*y*z + 9*z^2)*A[x]*A[z])/(3*x*z) - 
     ((-x^2 - 9*x*y + 9*y^2 - 9*x*z + 13*y*z + 9*z^2)*A[y]*A[z])/(3*y*z) - 
     (x^3*I2[0, 0, x])/(3*y*z) - (y^3*I2[0, 0, y])/(3*x*z) - 
     (z^3*I2[0, 0, z])/(3*x*y) - (3*(u - v)^2*I2[0, u, v])/x - 
     (3*(u - w)^2*I2[0, u, w])/z - (3*(v - w)^2*I2[0, v, w])/y + 
     ((x - y)^2*(x^2 + 10*x*y + y^2)*I2[0, x, y])/(3*x*y*z) + 
     ((x - z)^2*(x^2 + 10*x*z + z^2)*I2[0, x, z])/(3*x*y*z) + 
     ((y - z)^2*(y^2 + 10*y*z + z^2)*I2[0, y, z])/(3*x*y*z) - 
     (3*(-u^2 + 2*u*v - v^2 - u*x - v*x + 2*x^2)*I2[u, v, x])/x - 
     (3*(-u^2 + 2*u*w - w^2 - u*z - w*z + 2*z^2)*I2[u, w, z])/z - 
     (3*(-v^2 + 2*v*w - w^2 - v*y - w*y + 2*y^2)*I2[v, w, y])/y - 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(x^2 + 10*x*y + y^2 + 
        10*x*z + 10*y*z + z^2)*I2[x, y, z])/(3*x*y*z)
 
QdQ[HFffVVV][u_, v_, w_, x_, y_, z_] := 
    (112*u - 268*v - 268*w - 222*x + 77*y - 222*z)/4 - 
     12*(10*u - 5*v - 5*w + 3*x + 5*y + 3*z)*Zeta3 + 48*A[v] + 48*A[w] + 
     18*A[x] + 9*A[y] + 18*A[z] + 18*I2[v, w, y]
 
QdQ[HFFSVFF][u_, v_, w_, x_, y_, z_] := 
    (-180*u^2 - 288*u*v - 180*v^2 + 1008*u*w + 1008*v*w - 2556*w^2 + 
       873*u*x + 873*v*x - 2052*w*x + 20*x^2 + 576*u*y - 432*v*y + 1008*w*y + 
       873*x*y - 180*y^2 - 432*u*z + 576*v*z + 1008*w*z + 873*x*z - 288*y*z - 
       180*z^2)/72 + 12*(2*u*v - 2*u*w - 2*v*w + 2*w^2 + u*y - 2*w*y + v*z - 
       2*w*z + 2*y*z)*Zeta3 + 2*u*A[u] + 2*v*A[v] - 2*A[u]*A[v] - 
     6*(2*u + 2*v - 3*w + 2*x + 2*y + 2*z)*A[w] + 6*A[u]*A[w] + 6*A[v]*A[w] + 
     ((-33*u - 33*v + 36*w - 4*x - 33*y - 33*z)*A[x])/6 + 
     ((-u + v + 2*x)*A[u]*A[x])/x + ((u - v + 2*x)*A[v]*A[x])/x + 
     12*A[w]*A[x] + 2*y*A[y] - 6*A[v]*A[y] + 6*A[w]*A[y] + 
     ((2*x - y + z)*A[x]*A[y])/x + 2*z*A[z] - 6*A[u]*A[z] + 6*A[w]*A[z] + 
     ((2*x + y - z)*A[x]*A[z])/x - 2*A[y]*A[z] + ((u - v)^2*I2[0, u, v])/x + 
     ((y - z)^2*I2[0, y, z])/x + ((-u^2 + 2*u*v - v^2 - u*x - v*x + 2*x^2)*
       I2[u, v, x])/x - 6*(u - w + z)*I2[u, w, z] - 
     6*(v - w + y)*I2[v, w, y] + ((2*x^2 - x*y - y^2 - x*z + 2*y*z - z^2)*
       I2[x, y, z])/x
 
QdQ[HFFSVff][u_, v_, w_, x_, y_, z_] := 
    (-16*u - 16*v + 64*w + 29*x - 40*y - 40*z)/4 + 12*(u + v - 2*x)*Zeta3 - 
     3*A[x] + 6*A[y] + 6*A[z] - 6*I2[x, y, z]
 
QdQ[HFfSVfF][u_, v_, w_, x_, y_, z_] := -6*(v - 4*w - 5*x + y) + 
     36*(u - w + z)*Zeta3 - 12*A[w] - 12*A[x] - 12*I2[v, w, y]
 
QdQ[HFfSVFf][u_, v_, w_, x_, y_, z_] := (8*u - 52*v + 16*w + 25*x + 8*y - 52*z)/
      2 - 12*(u - 2*v + w + 2*x + y - 2*z)*Zeta3 + 12*A[v] - 6*A[x] + 12*A[z]
 
QdQ[HffSVff][u_, v_, w_, x_, y_, z_] := 72*Zeta3
 
QdQ[HFFfSVV][u_, v_, w_, x_, y_, z_] := 
    (16*u + 16*v + 192*w + 120*x - 23*y - 23*z)/8 + 
     6*(5*u + 5*v - 4*x)*Zeta3 - 12*A[w] - 12*A[x] + A[y]/2 + (A[x]*A[y])/y + 
     A[z]/2 + (A[x]*A[z])/z - ((-x + y + z)*A[y]*A[z])/(y*z) - 
     (x^2*I2[0, 0, x])/(y*z) + ((x - y)^2*I2[0, x, y])/(y*z) + 
     ((x - z)^2*I2[0, x, z])/(y*z) - 
     ((x^2 - 2*x*y + y^2 - 2*x*z + 10*y*z + z^2)*I2[x, y, z])/(y*z)
 
QdQ[HFfFSVV][u_, v_, w_, x_, y_, z_] := 
    (64*u + 336*v - 192*w - 264*x - 113*y + 195*z)/16 + 
     6*(u - 2*v + 3*w + 2*x - 4*z)*Zeta3 - 6*A[v] + 6*A[x] + (19*A[y])/4 + 
     (A[x]*A[y])/(2*y) - (17*A[z])/4 + (A[x]*A[z])/(2*z) - 
     ((-x + y + z)*A[y]*A[z])/(2*y*z) - (x^2*I2[0, 0, x])/(2*y*z) + 
     ((x - y)^2*I2[0, x, y])/(2*y*z) + ((x - z)^2*I2[0, x, z])/(2*y*z) - 
     ((x^2 - 2*x*y + y^2 - 2*x*z + 10*y*z + z^2)*I2[x, y, z])/(2*y*z)
 
QdQ[HfffSVV][u_, v_, w_, x_, y_, z_] := -2 + 60*Zeta3
 
QdQ[HVVSSSS][u_, v_, w_, x_, y_, z_] := (8*u + 8*v - 16*w - 24*x + 17*y + 17*z)/
      2 + 6*(u + v - 2*w + x - 3*y - 3*z)*Zeta3 + 6*A[x] - 3*A[y] - 3*A[z] - 
     6*I2[x, y, z]
 
QdQ[HSSVVSS][u_, v_, w_, x_, y_, z_] := 
    (90*u^2 - 2064*u*v + 90*v^2 + 1509*u*w + 1509*v*w - 1748*w^2 + 1509*u*x + 
       1509*v*x - 3216*w*x - 1748*x^2 + 624*u*y - 2064*v*y + 1509*w*y + 
       1509*x*y + 90*y^2 - 2064*u*z + 624*v*z + 1509*w*z + 1509*x*z - 
       2064*y*z + 90*z^2)/48 + 12*(u^2 + 4*u*v + v^2 - 3*u*w - 3*v*w + 
       2*w^2 - 3*u*x - 3*v*x + 5*w*x + 2*x^2 - 2*u*y + 4*v*y - 3*w*y - 
       3*x*y + y^2 + 4*u*z - 2*v*z - 3*w*z - 3*x*z + 4*y*z + z^2)*Zeta3 + 
     (3*(3*u - 3*w - 3*x - 2*y)*A[u])/2 + (3*(3*v - 3*w - 3*x - 2*z)*A[v])/
      2 + 3*A[u]*A[v] + ((-33*u - 33*v + 52*w + 12*x - 33*y - 33*z)*A[w])/4 + 
     (3*(-2*u + w + 2*z)*A[u]*A[w])/(2*w) + (3*(-2*v + w + 2*y)*A[v]*A[w])/
      (2*w) + ((-33*u - 33*v + 12*w + 52*x - 33*y - 33*z)*A[x])/4 + 
     (3*(-2*u + 2*v + x)*A[u]*A[x])/(2*x) + (3*(2*u - 2*v + x)*A[v]*A[x])/
      (2*x) + 9*A[w]*A[x] - (3*(2*u + 3*w + 3*x - 3*y)*A[y])/2 + 
     6*A[u]*A[y] + 3*A[v]*A[y] + (3*(2*v + w - 2*y)*A[w]*A[y])/(2*w) + 
     (3*(x - 2*y + 2*z)*A[x]*A[y])/(2*x) - (3*(2*v + 3*w + 3*x - 3*z)*A[z])/
      2 + 3*A[u]*A[z] + 6*A[v]*A[z] + (3*(2*u + w - 2*z)*A[w]*A[z])/(2*w) + 
     (3*(x + 2*y - 2*z)*A[x]*A[z])/(2*x) + 3*A[y]*A[z] + 
     (3*(u - v)^2*I2[0, u, v])/x + (3*(u - z)^2*I2[0, u, z])/w + 
     (3*(v - y)^2*I2[0, v, y])/w + (3*(y - z)^2*I2[0, y, z])/x - 
     (3*(u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*I2[u, v, x])/x - 
     (3*(u^2 - 2*u*w + w^2 - 2*u*z - 2*w*z + z^2)*I2[u, w, z])/w - 
     (3*(v^2 - 2*v*w + w^2 - 2*v*y - 2*w*y + y^2)*I2[v, w, y])/w - 
     (3*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/x
 
QdQ[HVVVSSS][u_, v_, w_, x_, y_, z_] := 3 - 27*Zeta3
 
QdQ[HVVSSVS][u_, v_, w_, x_, y_, z_] := 
    (41*u - 404*v + 232*w + 232*x + 41*y + 64*z)/64 + 
     3*(u - v - 2*w - 2*x + y - 4*z)*Zeta3 + (21*A[u])/16 + (15*A[v])/4 - 
     (3*(u + v - x)*A[u]*A[v])/(8*u*v) - (9*A[w])/2 + (3*A[v]*A[w])/(8*v) - 
     (9*A[x])/2 + (3*A[u]*A[x])/(8*u) + (3*A[v]*A[x])/(8*v) + (21*A[y])/16 - 
     (3*(v - w + y)*A[v]*A[y])/(8*v*y) + (3*A[w]*A[y])/(8*y) - 
     (3*w^2*I2[0, 0, w])/(8*v*y) - (3*x^2*I2[0, 0, x])/(8*u*v) + 
     (3*(u - x)^2*I2[0, u, x])/(8*u*v) + (3*(v - w)^2*I2[0, v, w])/(8*v*y) + 
     (3*(v - x)^2*I2[0, v, x])/(8*u*v) + (3*(-w + y)^2*I2[0, w, y])/(8*v*y) - 
     (3*(u^2 + 10*u*v + v^2 - 2*u*x - 2*v*x + x^2)*I2[u, v, x])/(8*u*v) - 
     (3*(v^2 - 2*v*w + w^2 + 10*v*y - 2*w*y + y^2)*I2[v, w, y])/(8*v*y)
 
QdQ[HSSVVVV][u_, v_, w_, x_, y_, z_] := 
    (272*u + 272*v - 1375*w - 1092*x + 422*y + 422*z)/32 - 
     (3*(14*u + 14*v - 34*w - 18*x + 17*y + 17*z)*Zeta3)/2 + (189*A[w])/8 + 
     (27*A[x])/2 - (9*A[y])/4 - (9*A[z])/4
 
QdQ[HSVVVSV][u_, v_, w_, x_, y_, z_] := -7/4 - (39*Zeta3)/2
 
QdQ[GVSVVS][u_, v_, w_, x_, y_] := (264*u - 488*v - 417*w - 417*x - 488*y)/64 - 
     (3*A[u])/2 + (9*A[v])/2 - (3*A[u]*A[v])/(8*u) + (51*A[w])/16 + 
     (3*(u - v + w)*A[u]*A[w])/(8*u*w) - (3*A[v]*A[w])/(8*w) + (51*A[x])/16 + 
     (3*(u + x - y)*A[u]*A[x])/(8*u*x) + (9*A[y])/2 - (3*A[u]*A[y])/(8*u) - 
     (3*A[x]*A[y])/(8*x) + (3*v^2*I2[0, 0, v])/(8*u*w) + 
     (3*y^2*I2[0, 0, y])/(8*u*x) - (3*(u - v)^2*I2[0, u, v])/(8*u*w) - 
     (3*(u - y)^2*I2[0, u, y])/(8*u*x) - (3*(-v + w)^2*I2[0, v, w])/(8*u*w) - 
     (3*(x - y)^2*I2[0, x, y])/(8*u*x) + 
     (3*(u^2 - 2*u*v + v^2 + 10*u*w - 2*v*w + w^2)*I2[u, v, w])/(8*u*w) + 
     (3*(u^2 + 10*u*x + x^2 - 2*u*y - 2*x*y + y^2)*I2[u, x, y])/(8*u*x)
 
QdQ[KSSSVFF][u_, v_, w_, x_, y_, z_] := 
    (288*u^2 + 288*u*v + 288*v^2 - 360*u*w - 360*v*w - 225*w^2 - 477*u*x - 
       477*v*x - 261*w*x + 307*x^2 - 504*u*y - 504*v*y - 144*w*y + 414*x*y + 
       423*y^2 - 504*u*z - 504*v*z - 144*w*z + 414*x*z + 360*y*z + 423*z^2)/
      36 + 7*w*A[w] + 2*A[v]*A[w] + ((3*u + 3*v + 21*w - 11*x - 6*y - 6*z)*
       A[x])/3 - (2*(u + v - w - 2*x - 2*y - 2*z)*A[v]*A[x])/x - 
     (2*(-u - v + w + x + 2*y + 2*z)*A[w]*A[x])/x - 5*y*A[y] + 6*A[v]*A[y] - 
     5*z*A[z] + 6*A[v]*A[z] - 6*A[y]*A[z] - 2*(u - 2*y - 2*z)*A[w]*
      Abar[u, v] + (2*(-u + w + 2*x)*(-u + 2*y + 2*z)*A[x]*Abar[u, v])/x - 
     6*(u - x)*A[y]*Abar[u, v] - 6*(u - x)*A[z]*Abar[u, v] + 
     (2*(u^2 + u*v + v^2 - 2*u*w - 2*v*w + w^2 - 2*u*y - 2*v*y + 4*w*y - 
        2*u*z - 2*v*z + 4*w*z)*I2[0, v, w])/x - 
     (2*(u^2 + u*v + v^2 - 2*u*w - 2*v*w + w^2 - 2*u*x - 2*v*x - 2*w*x + 
        x^2 - 2*u*y - 2*v*y + 4*w*y + 4*x*y - 2*u*z - 2*v*z + 4*w*z + 4*x*z)*
       I2[v, w, x])/x + 6*(u + v - x - y - z)*I2[v, y, z] + 
     (2*(-u + w)^2*(-u + 2*y + 2*z)*I2bar[u, v, 0, w])/x - 
     (2*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(-u + 2*y + 2*z)*
       I2bar[u, v, w, x])/x - 6*(-u + x)*(-u + y + z)*I2bar[u, v, y, z]
 
QdQ[KSSSVff][u_, v_, w_, x_, y_, z_] := 
    (-32*u - 32*v + 40*w + 53*x + 24*y + 24*z)/2 - 2*A[x] + (4*A[v]*A[x])/x - 
     (4*A[w]*A[x])/x - 4*A[y] - 4*A[z] + 4*A[w]*Abar[u, v] + 
     (4*(-u + w + 2*x)*A[x]*Abar[u, v])/x - (4*(u + v - 2*w)*I2[0, v, w])/x + 
     (4*(u + v - 2*w - 2*x)*I2[v, w, x])/x - 12*I2[v, y, z] + 
     (4*(u - w)^2*I2bar[u, v, 0, w])/x - 
     (4*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/x + 
     12*(u - x)*I2bar[u, v, y, z]
 
QdQ[KSSVVFF][u_, v_, w_, x_, y_, z_] := 
    (136*u + 136*v - 163*w - 163*x - 272*y - 272*z)/16 + (17*A[w])/4 - 
     (A[v]*A[w])/(2*w) + (17*A[x])/4 - (A[v]*A[x])/(2*x) + 
     ((-u - v + w + x + 2*y + 2*z)*A[w]*A[x])/(2*w*x) + 
     ((u - 2*y - 2*z)*A[w]*Abar[u, v])/(2*w) + 
     ((u - 2*y - 2*z)*A[x]*Abar[u, v])/(2*x) - 6*A[y]*Abar[u, v] - 
     6*A[z]*Abar[u, v] + ((u^2 + u*v + v^2 - 2*u*y - 2*v*y - 2*u*z - 2*v*z)*
       I2[0, 0, v])/(2*w*x) - ((u^2 + u*v + v^2 - 2*u*w - 2*v*w + w^2 - 
        2*u*y - 2*v*y + 4*w*y - 2*u*z - 2*v*z + 4*w*z)*I2[0, v, w])/(2*w*x) - 
     ((u^2 + u*v + v^2 - 2*u*x - 2*v*x + x^2 - 2*u*y - 2*v*y + 4*x*y - 
        2*u*z - 2*v*z + 4*x*z)*I2[0, v, x])/(2*w*x) + 
     ((u^2 + u*v + v^2 - 2*u*w - 2*v*w + w^2 - 2*u*x - 2*v*x + 10*w*x + x^2 - 
        2*u*y - 2*v*y + 4*w*y + 4*x*y - 2*u*z - 2*v*z + 4*w*z + 4*x*z)*
       I2[v, w, x])/(2*w*x) + 6*I2[v, y, z] + 
     (u^2*(-u + 2*y + 2*z)*I2bar[u, v, 0, 0])/(2*w*x) - 
     ((-u + w)^2*(-u + 2*y + 2*z)*I2bar[u, v, 0, w])/(2*w*x) - 
     ((-u + x)^2*(-u + 2*y + 2*z)*I2bar[u, v, 0, x])/(2*w*x) + 
     ((u^2 - 2*u*w + w^2 - 2*u*x + 10*w*x + x^2)*(-u + 2*y + 2*z)*
       I2bar[u, v, w, x])/(2*w*x) - 6*(u - y - z)*I2bar[u, v, y, z]
 
QdQ[KSSVVff][u_, v_, w_, x_, y_, z_] := -17 + (A[w]*A[x])/(w*x) - 
     (A[w]*Abar[u, v])/w - (A[x]*Abar[u, v])/x - ((u + v)*I2[0, 0, v])/
      (w*x) + ((u + v - 2*w)*I2[0, v, w])/(w*x) + ((u + v - 2*x)*I2[0, v, x])/
      (w*x) - ((u + v - 2*w - 2*x)*I2[v, w, x])/(w*x) + 
     (u^2*I2bar[u, v, 0, 0])/(w*x) - ((-u + w)^2*I2bar[u, v, 0, w])/(w*x) - 
     ((u - x)^2*I2bar[u, v, 0, x])/(w*x) + 
     ((u^2 - 2*u*w + w^2 - 2*u*x + 10*w*x + x^2)*I2bar[u, v, w, x])/(w*x) + 
     12*I2bar[u, v, y, z]
 
QdQ[KSSSSSV][u_, v_, w_, x_, y_, z_] := 
    (32*u + 32*v - 24*w - 24*x - 40*y - 53*z)/4 + 2*A[w] + 2*A[x] + A[z] - 
     (2*A[v]*A[z])/z + (2*A[y]*A[z])/z - 2*A[y]*Abar[u, v] - 
     (2*(-u + y + 2*z)*A[z]*Abar[u, v])/z + (2*(u + v - 2*y)*I2[0, v, y])/z + 
     6*I2[v, w, x] - (2*(u + v - 2*y - 2*z)*I2[v, y, z])/z - 
     (2*(u - y)^2*I2bar[u, v, 0, y])/z - 6*(u - z)*I2bar[u, v, w, x] + 
     (2*(u^2 - 2*u*y + y^2 - 2*u*z - 2*y*z + z^2)*I2bar[u, v, y, z])/z
 
QdQ[KSSSSVV][u_, v_, w_, x_, y_, z_] := 17/2 - (A[y]*A[z])/(2*y*z) + 
     (A[y]*Abar[u, v])/(2*y) + (A[z]*Abar[u, v])/(2*z) + 
     ((u + v)*I2[0, 0, v])/(2*y*z) - ((u + v - 2*y)*I2[0, v, y])/(2*y*z) - 
     ((u + v - 2*z)*I2[0, v, z])/(2*y*z) + ((u + v - 2*y - 2*z)*I2[v, y, z])/
      (2*y*z) - (u^2*I2bar[u, v, 0, 0])/(2*y*z) + 
     ((-u + y)^2*I2bar[u, v, 0, y])/(2*y*z) + ((-u + z)^2*I2bar[u, v, 0, z])/
      (2*y*z) - 6*I2bar[u, v, w, x] - 
     ((u^2 - 2*u*y + y^2 - 2*u*z + 10*y*z + z^2)*I2bar[u, v, y, z])/(2*y*z)
 
QdQ[KSSSVVS][u_, v_, w_, x_, y_, z_] := 
    (792*u^2 + 1056*u*v + 792*v^2 - 216*u*w - 216*v*w + 102*w^2 - 891*u*x - 
       891*v*x - 357*w*x + 614*x^2 - 891*u*y - 891*v*y - 987*w*y + 24*x*y + 
       614*y^2 - 216*u*z - 216*v*z - 1968*w*z - 987*x*z - 357*y*z + 102*z^2)/
      48 + (3*(w + 3*x + 3*y + 2*z)*A[w])/2 + 3*A[v]*A[w] + 
     ((3*u + 3*v + 33*w - 22*x - 42*y - 57*z)*A[x])/4 - 
     (3*(3*u + 3*v - 2*w - 10*x - 4*y)*A[v]*A[x])/(2*x) - 
     (3*(-3*u - 3*v + 2*w + 5*x + 4*y)*A[w]*A[x])/(2*x) + 
     ((3*u + 3*v - 57*w - 42*x - 22*y + 33*z)*A[y])/4 - 
     (3*(3*u + 3*v - 4*x - 10*y - 2*z)*A[v]*A[y])/(2*y) - (9*A[w]*A[y])/2 + 
     (9*A[x]*A[y])/2 + (3*(2*w + 3*x + 3*y + z)*A[z])/2 + 3*A[v]*A[z] - 
     6*A[w]*A[z] - (9*A[x]*A[z])/2 - (3*(-3*u - 3*v + 4*x + 5*y + 2*z)*A[y]*
       A[z])/(2*y) - (3*(3*u + v - 4*y)*A[w]*Abar[u, v])/2 + 
     (3*(3*u^2 + u*v - 3*u*w - v*w - 9*u*x + v*x - 4*u*y + 4*w*y + 8*x*y)*
       A[x]*Abar[u, v])/(2*x) + (3*(3*u^2 + u*v - 4*u*x - 9*u*y + v*y + 
        8*x*y - 3*u*z - v*z + 4*x*z)*A[y]*Abar[u, v])/(2*y) - 
     (3*(3*u + v - 4*x)*A[z]*Abar[u, v])/2 + 
     (3*(3*u^2 + 4*u*v + 3*v^2 - 6*u*w - 6*v*w + 2*w^2 - 4*u*y - 4*v*y + 
        8*w*y)*I2[0, v, w])/(2*x) + 
     (3*(3*u^2 + 4*u*v + 3*v^2 - 4*u*x - 4*v*x - 6*u*z - 6*v*z + 8*x*z + 
        2*z^2)*I2[0, v, z])/(2*y) - 
     (3*(3*u^2 + 4*u*v + 3*v^2 - 6*u*w - 6*v*w + 2*w^2 - 6*u*x - 6*v*x - 
        4*w*x + 2*x^2 - 4*u*y - 4*v*y + 8*w*y + 8*x*y)*I2[v, w, x])/(2*x) - 
     (3*(3*u^2 + 4*u*v + 3*v^2 - 4*u*x - 4*v*x - 6*u*y - 6*v*y + 8*x*y + 
        2*y^2 - 6*u*z - 6*v*z + 8*x*z - 4*y*z + 2*z^2)*I2[v, y, z])/(2*y) - 
     (3*(-u + w)^2*(3*u + v - 4*y)*I2bar[u, v, 0, w])/(2*x) - 
     (3*(3*u + v - 4*x)*(-u + z)^2*I2bar[u, v, 0, z])/(2*y) + 
     (3*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(3*u + v - 4*y)*
       I2bar[u, v, w, x])/(2*x) + (3*(3*u + v - 4*x)*(u^2 - 2*u*y + y^2 - 
        2*u*z - 2*y*z + z^2)*I2bar[u, v, y, z])/(2*y)
 
QdQ[KSSSVVV][u_, v_, w_, x_, y_, z_] := 
    (3*(136*u + 136*v - 64*w - 168*x - 87*y - 87*z))/16 + 3*A[x] - 
     (6*A[v]*A[x])/x + (6*A[w]*A[x])/x + (15*A[y])/4 - (3*A[v]*A[y])/(2*y) + 
     (15*A[z])/4 - (3*A[v]*A[z])/(2*z) + (3*(-u - v + x + y + z)*A[y]*A[z])/
      (2*y*z) - 6*A[w]*Abar[u, v] - (6*(-u + w + 2*x)*A[x]*Abar[u, v])/x - 
     (3*(-u + x)*A[y]*Abar[u, v])/(2*y) - (3*(-u + x)*A[z]*Abar[u, v])/
      (2*z) + (3*(u^2 + u*v + v^2 - u*x - v*x)*I2[0, 0, v])/(2*y*z) + 
     (6*(u + v - 2*w)*I2[0, v, w])/x - 
     (3*(u^2 + u*v + v^2 - u*x - v*x - 2*u*y - 2*v*y + 2*x*y + y^2)*
       I2[0, v, y])/(2*y*z) - (3*(u^2 + u*v + v^2 - u*x - v*x - 2*u*z - 
        2*v*z + 2*x*z + z^2)*I2[0, v, z])/(2*y*z) - 
     (6*(u + v - 2*w - 2*x)*I2[v, w, x])/x + 
     (3*(u^2 + u*v + v^2 - u*x - v*x - 2*u*y - 2*v*y + 2*x*y + y^2 - 2*u*z - 
        2*v*z + 2*x*z + 10*y*z + z^2)*I2[v, y, z])/(2*y*z) + 
     (3*u^2*(-u + x)*I2bar[u, v, 0, 0])/(2*y*z) - 
     (6*(-u + w)^2*I2bar[u, v, 0, w])/x - 
     (3*(-u + x)*(-u + y)^2*I2bar[u, v, 0, y])/(2*y*z) - 
     (3*(-u + x)*(-u + z)^2*I2bar[u, v, 0, z])/(2*y*z) + 
     (6*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/x + 
     (3*(-u + x)*(u^2 - 2*u*y + y^2 - 2*u*z + 10*y*z + z^2)*
       I2bar[u, v, y, z])/(2*y*z)
 
QdQ[KSSVVVV][u_, v_, w_, x_, y_, z_] := 57/2 - (3*A[w]*A[x])/(2*w*x) - 
     (3*A[y]*A[z])/(2*y*z) + (3*A[w]*Abar[u, v])/(2*w) + 
     (3*A[x]*Abar[u, v])/(2*x) + (3*A[y]*Abar[u, v])/(2*y) + 
     (3*A[z]*Abar[u, v])/(2*z) + (3*(u + v)*(w*x + y*z)*I2[0, 0, v])/
      (2*w*x*y*z) - (3*(u + v - 2*w)*I2[0, v, w])/(2*w*x) - 
     (3*(u + v - 2*x)*I2[0, v, x])/(2*w*x) - (3*(u + v - 2*y)*I2[0, v, y])/
      (2*y*z) - (3*(u + v - 2*z)*I2[0, v, z])/(2*y*z) + 
     (3*(u + v - 2*w - 2*x)*I2[v, w, x])/(2*w*x) + 
     (3*(u + v - 2*y - 2*z)*I2[v, y, z])/(2*y*z) - 
     (3*u^2*(w*x + y*z)*I2bar[u, v, 0, 0])/(2*w*x*y*z) + 
     (3*(-u + w)^2*I2bar[u, v, 0, w])/(2*w*x) + 
     (3*(-u + x)^2*I2bar[u, v, 0, x])/(2*w*x) + 
     (3*(-u + y)^2*I2bar[u, v, 0, y])/(2*y*z) + 
     (3*(-u + z)^2*I2bar[u, v, 0, z])/(2*y*z) - 
     (3*(u^2 - 2*u*w + w^2 - 2*u*x + 10*w*x + x^2)*I2bar[u, v, w, x])/
      (2*w*x) - (3*(u^2 - 2*u*y + y^2 - 2*u*z + 10*y*z + z^2)*
       I2bar[u, v, y, z])/(2*y*z)
 
QdQ[KFFFSVF][u_, v_, w_, x_, y_, z_] := 
    (72*u^2 + 72*u*v + 72*v^2 + 288*u*w + 288*v*w + 180*w^2 + 144*u*x + 
       144*v*x + 144*w*x - 252*x^2 + 171*u*y + 171*v*y - 108*w*y - 450*x*y - 
       368*y^2 - 144*u*z - 144*v*z + 288*x*z - 45*y*z - 36*z^2)/72 - 
     2*w*A[w] - 2*(2*u + 2*v + 2*w - x - 3*y)*A[x] + 
     ((-15*u - 15*v - 36*w + 18*x + 16*y - 15*z)*A[y])/6 - 
     ((u + v - 2*y - z)*A[v]*A[y])/y + 6*A[x]*A[y] + 2*z*A[z] - 2*A[v]*A[z] + 
     ((u + v + 2*y - z)*A[y]*A[z])/y - (u*(-u + 2*y + z)*A[y]*Abar[u, v])/y + 
     2*u*A[z]*Abar[u, v] + ((u^2 + u*v + v^2 - 2*u*z - 2*v*z + z^2)*
       I2[0, v, z])/y - ((u^2 + u*v + v^2 + u*y + v*y - 2*y^2 - 2*u*z - 
        2*v*z + y*z + z^2)*I2[v, y, z])/y - (u*(-u + z)^2*I2bar[u, v, 0, z])/
      y - (u*(-u^2 - u*y + 2*y^2 + 2*u*z - y*z - z^2)*I2bar[u, v, y, z])/y
 
QdQ[KFFfSVf][u_, v_, w_, x_, y_, z_] := -12*(u + v - 2*w - 2*x - 2*y - 2*z) - 
     12*A[w] - 12*A[x] - 12*A[y] - 12*A[z] - 12*I2[v, w, x] - 
     12*I2[v, y, z] + 12*u*I2bar[u, v, w, x] + 12*u*I2bar[u, v, y, z]
 
QdQ[KffFSVF][u_, v_, w_, x_, y_, z_] := (8*u + 8*v + 32*w + 16*x + 19*y - 16*z)/
      8 - 4*A[x] - (5*A[y])/2 - (A[v]*A[y])/y + (A[y]*A[z])/y - 
     ((-u + 2*y + z)*A[y]*Abar[u, v])/y + 2*A[z]*Abar[u, v] + 
     ((u + v - 2*z)*I2[0, v, z])/y - ((u + v + y - 2*z)*I2[v, y, z])/y - 
     ((-u + z)^2*I2bar[u, v, 0, z])/y - 
     ((-u^2 - u*y + 2*y^2 + 2*u*z - y*z - z^2)*I2bar[u, v, y, z])/y
 
QdQ[KfffSVf][u_, v_, w_, x_, y_, z_] := -12 + 12*I2bar[u, v, w, x] + 
     12*I2bar[u, v, y, z]
 
QdQ[KfFfSVF][u_, v_, w_, x_, y_, z_] := (8*u + 8*v + 24*w + 24*x + 19*y - 16*z)/
      4 - 4*A[w] - 4*A[x] - 5*A[y] - (2*A[v]*A[y])/y + (2*A[y]*A[z])/y - 
     (2*(-u + 2*y + z)*A[y]*Abar[u, v])/y + 4*A[z]*Abar[u, v] + 
     (2*(u + v - 2*z)*I2[0, v, z])/y - (2*(u + v + y - 2*z)*I2[v, y, z])/y - 
     (2*(u - z)^2*I2bar[u, v, 0, z])/y - 
     (2*(-u^2 - u*y + 2*y^2 + 2*u*z - y*z - z^2)*I2bar[u, v, y, z])/y
 
QdQ[KfFFSVf][u_, v_, w_, x_, y_, z_] := -6*(u + v - w - 3*x - 2*y - 2*z) - 
     12*A[x] - 6*A[y] - 6*A[z] + 6*A[w]*Abar[u, v] - 6*A[x]*Abar[u, v] - 
     6*I2[v, w, x] - 6*I2[v, y, z] + 6*(u + w - x)*I2bar[u, v, w, x] + 
     6*u*I2bar[u, v, y, z]
 
QdQ[KFFFVVF][u_, v_, w_, x_, y_, z_] := 
    (8*u^2 + 8*u*v + 8*v^2 + 4*w^2 - 3*u*x - 3*v*x - 3*w*x - 12*x^2 - 3*u*y - 
       3*v*y + 12*w*y - 13*x*y - 12*y^2 + 12*x*z - 3*y*z + 4*z^2)/2 - 
     2*(3*u + 3*v + 3*w - 2*x - 6*y)*A[x] - 2*(3*u + 3*v - 6*x - 2*y + 3*z)*
      A[y] + 9*A[x]*A[y]
 
QdQ[KFFfVVf][u_, v_, w_, x_, y_, z_] := -36*(u + v - 2*w - 2*x - 2*y - 2*z) - 
     36*A[w] - 36*A[x] - 36*A[y] - 36*A[z] - 36*I2[v, w, x] - 
     36*I2[v, y, z] + 36*u*I2bar[u, v, w, x] + 36*u*I2bar[u, v, y, z]
 
QdQ[KffFVVF][u_, v_, w_, x_, y_, z_] := (8*u + 8*v - 3*x - 3*y)/2 - 6*A[x] - 
     6*A[y]
 
QdQ[KfffVVf][u_, v_, w_, x_, y_, z_] := -36 + 36*I2bar[u, v, w, x] + 
     36*I2bar[u, v, y, z]
 
QdQ[KfFfVVF][u_, v_, w_, x_, y_, z_] := 
    (3*(8*u + 8*v + 24*w + 24*x + 19*y - 16*z))/4 - 12*A[w] - 12*A[x] - 
     15*A[y] - (6*A[v]*A[y])/y + (6*A[y]*A[z])/y - 
     (6*(-u + 2*y + z)*A[y]*Abar[u, v])/y + 12*A[z]*Abar[u, v] + 
     (6*(u + v - 2*z)*I2[0, v, z])/y - (6*(u + v + y - 2*z)*I2[v, y, z])/y - 
     (6*(u - z)^2*I2bar[u, v, 0, z])/y - 
     (6*(-u^2 - u*y + 2*y^2 + 2*u*z - y*z - z^2)*I2bar[u, v, y, z])/y
 
QdQ[KVVSSSS][u_, v_, w_, x_, y_, z_] := 
    (-56*u^2 - 56*u*v - 56*v^2 + 621*w^2 + 648*w*x + 621*x^2 + 216*w*y + 
       216*x*y + 621*y^2 + 216*w*z + 216*x*z + 648*y*z + 621*z^2)/108 + 
     (4*(2*u + 2*v - 3*w - 3*x - 3*y - 3*z)*A[v])/9 + 
     ((10*u + 10*v - 11*w - 18*y - 18*z)*A[w])/3 - (4*A[v]*A[w])/3 + 
     ((10*u + 10*v - 11*x - 18*y - 18*z)*A[x])/3 - (4*A[v]*A[x])/3 - 
     (2*A[w]*A[x])/3 + ((10*u + 10*v - 18*w - 18*x - 11*y)*A[y])/3 - 
     (4*A[v]*A[y])/3 - 6*A[w]*A[y] - 6*A[x]*A[y] + 
     ((10*u + 10*v - 18*w - 18*x - 11*z)*A[z])/3 - (4*A[v]*A[z])/3 - 
     6*A[w]*A[z] - 6*A[x]*A[z] - (2*A[y]*A[z])/3 - 
     (4*u*(2*u - 3*w - 3*x - 3*y - 3*z)*Abar[u, v])/9 - 
     (2*(-2*u + w - x)*A[w]*Abar[u, v])/3 + (2*(2*u + w - x)*A[x]*Abar[u, v])/
      3 - (2*(-2*u + y - z)*A[y]*Abar[u, v])/3 + 
     (2*(2*u + y - z)*A[z]*Abar[u, v])/3 + 
     (2*(u + v - 2*w - 2*x)*I2[v, w, x])/3 + 
     (2*(u + v - 2*y - 2*z)*I2[v, y, z])/3 - 
     (2*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/3 - 
     (2*(u^2 - 2*u*y + y^2 - 2*u*z - 2*y*z + z^2)*I2bar[u, v, y, z])/3
 
QdQ[KVVSSVS][u_, v_, w_, x_, y_, z_] := 
    (-32*u - 32*v + 168*w + 168*x + 231*y + 184*z)/48 - (2*A[v])/3 - 
     (9*A[w])/2 + (3*(w - x)*A[v]*A[w])/(2*u*v) - (9*A[x])/2 - 
     (3*(w - x)*A[v]*A[x])/(2*u*v) - (29*A[y])/12 - (A[v]*A[y])/(6*y) - 
     (10*A[z])/3 + (A[y]*A[z])/(6*y) + ((2*u - 9*w - 9*x)*Abar[u, v])/3 + 
     (3*(-2*u + w - x)*A[w]*Abar[u, v])/(2*u) - 
     (3*(2*u + w - x)*A[x]*Abar[u, v])/(2*u) + ((u + y - z)*A[y]*Abar[u, v])/
      (6*y) - (A[z]*Abar[u, v])/6 + ((u + v - 2*z)*I2[0, v, z])/(6*y) - 
     (3*(w - x)^2*I2[0, w, x])/(2*u*v) - 
     (3*(u*v - w^2 + 2*w*x - x^2)*I2[v, w, x])/(2*u*v) - 
     ((u + v + 10*y - 2*z)*I2[v, y, z])/(6*y) - 
     ((-u + z)^2*I2bar[u, v, 0, z])/(6*y) + 
     (3*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/(2*u) + 
     ((u^2 + 10*u*y + y^2 - 2*u*z - 2*y*z + z^2)*I2bar[u, v, y, z])/(6*y)
 
QdQ[KVVSVVS][u_, v_, w_, x_, y_, z_] := 33/8 + (3*A[v]*A[w])/(8*u*v) - 
     (3*(-w + x)*A[v]*A[x])/(8*u*v*x) - (3*(y - z)*A[v]*A[y])/(8*u*v*y) + 
     (3*A[v]*A[z])/(8*u*v) + (3*Abar[u, v])/2 + (3*A[w]*Abar[u, v])/(8*u) - 
     (3*(u - w + x)*A[x]*Abar[u, v])/(8*u*x) - 
     (3*(u + y - z)*A[y]*Abar[u, v])/(8*u*y) + (3*A[z]*Abar[u, v])/(8*u) - 
     (3*w^2*I2[0, 0, w])/(8*u*v*x) - (3*z^2*I2[0, 0, z])/(8*u*v*y) - 
     (3*(u*v - w^2)*I2[0, v, w])/(8*u*v*x) - (3*(u*v - z^2)*I2[0, v, z])/
      (8*u*v*y) + (3*(-w + x)^2*I2[0, w, x])/(8*u*v*x) + 
     (3*(y - z)^2*I2[0, y, z])/(8*u*v*y) + 
     (3*(u*v - w^2 + 2*w*x - x^2)*I2[v, w, x])/(8*u*v*x) + 
     (3*(u*v - y^2 + 2*y*z - z^2)*I2[v, y, z])/(8*u*v*y) + 
     (3*(-u + w)^2*I2bar[u, v, 0, w])/(8*u*x) + 
     (3*(-u + z)^2*I2bar[u, v, 0, z])/(8*u*y) - 
     (3*(u^2 - 2*u*w + w^2 + 10*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/
      (8*u*x) - (3*(u^2 + 10*u*y + y^2 - 2*u*z - 2*y*z + z^2)*
       I2bar[u, v, y, z])/(8*u*y)
 
QdQ[KVVSSFF][u_, v_, w_, x_, y_, z_] := 
    (-64*u^2 - 64*u*v - 64*v^2 + 216*u*w + 216*v*w - 351*w^2 + 216*u*x + 
       216*v*x - 216*w*x - 351*x^2 + 324*u*y + 324*v*y - 648*w*y - 648*x*y - 
       99*y^2 + 324*u*z + 324*v*z - 648*w*z - 648*x*z - 144*y*z - 99*z^2)/
      54 - (4*(u + v - 6*w - 6*x)*A[v])/9 - 
     (2*(4*u + 4*v - 5*w + 9*y + 9*z)*A[w])/3 + 
     (2*(4*u*v - 3*w*y + 3*x*y - 3*w*z + 3*x*z)*A[v]*A[w])/(3*u*v) - 
     (2*(4*u + 4*v - 5*x + 9*y + 9*z)*A[x])/3 + 
     (2*(4*u*v + 3*w*y - 3*x*y + 3*w*z - 3*x*z)*A[v]*A[x])/(3*u*v) + 
     (4*A[w]*A[x])/3 + (2*y*A[y])/3 - (4*A[v]*A[y])/3 + (2*z*A[z])/3 - 
     (4*A[v]*A[z])/3 + (4*A[y]*A[z])/3 + 
     (4*(u^2 - 6*u*w - 6*u*x + 9*w*y + 9*x*y + 9*w*z + 9*x*z)*Abar[u, v])/9 - 
     (2*(-2*u + w - x)*(-2*u + 3*y + 3*z)*A[w]*Abar[u, v])/(3*u) + 
     (2*(2*u + w - x)*(-2*u + 3*y + 3*z)*A[x]*Abar[u, v])/(3*u) - 
     (2*(-2*u + y - z)*A[y]*Abar[u, v])/3 + (2*(2*u + y - z)*A[z]*Abar[u, v])/
      3 + (2*(w - x)^2*(y + z)*I2[0, w, x])/(u*v) - 
     (2*(2*u^2*v + 2*u*v^2 - 4*u*v*w - 4*u*v*x - 3*u*v*y + 3*w^2*y - 
        6*w*x*y + 3*x^2*y - 3*u*v*z + 3*w^2*z - 6*w*x*z + 3*x^2*z)*
       I2[v, w, x])/(3*u*v) - (2*(2*u + 2*v - y - z)*I2[v, y, z])/3 - 
     (2*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(-2*u + 3*y + 3*z)*
       I2bar[u, v, w, x])/(3*u) - (2*(-2*u^2 + u*y + y^2 + u*z - 2*y*z + z^2)*
       I2bar[u, v, y, z])/3
 
QdQ[KVVSSff][u_, v_, w_, x_, y_, z_] := (4*(u + v - 6*w - 6*x - 8*y - 8*z))/3 + 
     (8*A[v])/3 + 12*A[w] - (4*(w - x)*A[v]*A[w])/(u*v) + 12*A[x] + 
     (4*(w - x)*A[v]*A[x])/(u*v) + (20*A[y])/3 + (20*A[z])/3 - 
     (8*(u - 3*w - 3*x)*Abar[u, v])/3 + (4*(2*u - w + x)*A[w]*Abar[u, v])/u + 
     (4*(2*u + w - x)*A[x]*Abar[u, v])/u + (4*(w - x)^2*I2[0, w, x])/(u*v) + 
     (4*(u*v - w^2 + 2*w*x - x^2)*I2[v, w, x])/(u*v) + 4*I2[v, y, z] - 
     (4*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/u - 
     4*u*I2bar[u, v, y, z]
 
QdQ[KVVSVFF][u_, v_, w_, x_, y_, z_] := 
    (104*u + 104*v - 136*w - 93*x - 264*y - 264*z)/24 - (5*A[v])/3 + 
     (8*A[w])/3 - ((y + z)*A[v]*A[w])/(2*u*v) + (11*A[x])/6 + 
     ((2*u*v - 3*w*y + 3*x*y - 3*w*z + 3*x*z)*A[v]*A[x])/(6*u*v*x) - 
     (A[w]*A[x])/(3*x) + (3*(y - z)*A[v]*A[y])/(2*u*v) - 
     (3*(y - z)*A[v]*A[z])/(2*u*v) + ((5*u - 12*y - 12*z)*Abar[u, v])/3 - 
     ((-2*u + 3*y + 3*z)*A[w]*Abar[u, v])/(6*u) + 
     ((u - w + x)*(-2*u + 3*y + 3*z)*A[x]*Abar[u, v])/(6*u*x) + 
     (3*(-2*u + y - z)*A[y]*Abar[u, v])/(2*u) - 
     (3*(2*u + y - z)*A[z]*Abar[u, v])/(2*u) + (w^2*(y + z)*I2[0, 0, w])/
      (2*u*v*x) - ((2*u^2*v + 2*u*v^2 - 4*u*v*w - 3*u*v*y + 3*w^2*y - 
        3*u*v*z + 3*w^2*z)*I2[0, v, w])/(6*u*v*x) - 
     ((-w + x)^2*(y + z)*I2[0, w, x])/(2*u*v*x) - (3*(y - z)^2*I2[0, y, z])/
      (2*u*v) + ((2*u^2*v + 2*u*v^2 - 4*u*v*w + 20*u*v*x - 3*u*v*y + 
        3*w^2*y - 6*w*x*y + 3*x^2*y - 3*u*v*z + 3*w^2*z - 6*w*x*z + 3*x^2*z)*
       I2[v, w, x])/(6*u*v*x) + (3*(2*u*v + y^2 - 2*y*z + z^2)*I2[v, y, z])/
      (2*u*v) - ((-u + w)^2*(-2*u + 3*y + 3*z)*I2bar[u, v, 0, w])/(6*u*x) + 
     ((u^2 - 2*u*w + w^2 + 10*u*x - 2*w*x + x^2)*(-2*u + 3*y + 3*z)*
       I2bar[u, v, w, x])/(6*u*x) + 
     (3*(-2*u^2 + u*y + y^2 + u*z - 2*y*z + z^2)*I2bar[u, v, y, z])/(2*u)
 
QdQ[KVVSVff][u_, v_, w_, x_, y_, z_] := -10 - (A[v]*A[w])/(u*v) + 
     ((-w + x)*A[v]*A[x])/(u*v*x) - 2*Abar[u, v] - (A[w]*Abar[u, v])/u + 
     ((u - w + x)*A[x]*Abar[u, v])/(u*x) + (w^2*I2[0, 0, w])/(u*v*x) + 
     ((u*v - w^2)*I2[0, v, w])/(u*v*x) - ((-w + x)^2*I2[0, w, x])/(u*v*x) - 
     ((u*v - w^2 + 2*w*x - x^2)*I2[v, w, x])/(u*v*x) - 
     ((u - w)^2*I2bar[u, v, 0, w])/(u*x) + 
     ((u^2 - 2*u*w + w^2 + 10*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/(u*x) + 
     9*I2bar[u, v, y, z]
 
QdQ[KVVFFFF][u_, v_, w_, x_, y_, z_] := 
    (2*(56*u^2 + 56*u*v + 56*v^2 - 108*u*w - 108*v*w + 63*w^2 - 108*u*x - 
        108*v*x + 72*w*x + 63*x^2 - 108*u*y - 108*v*y - 27*w*y - 27*x*y + 
        63*y^2 - 108*u*z - 108*v*z - 27*w*z - 27*x*z + 72*y*z + 63*z^2))/27 - 
     (4*(4*u + 4*v - 9*w - 9*x - 9*y - 9*z)*A[v])/9 - (4*w*A[w])/3 + 
     (2*(4*u*v - 3*w*y + 3*x*y - 3*w*z + 3*x*z)*A[v]*A[w])/(3*u*v) - 
     (4*x*A[x])/3 + (2*(4*u*v + 3*w*y - 3*x*y + 3*w*z - 3*x*z)*A[v]*A[x])/
      (3*u*v) - (8*A[w]*A[x])/3 - (4*y*A[y])/3 + 
     (2*(4*u*v - 3*w*y - 3*x*y + 3*w*z + 3*x*z)*A[v]*A[y])/(3*u*v) - 
     (4*z*A[z])/3 + (2*(4*u*v + 3*w*y + 3*x*y - 3*w*z - 3*x*z)*A[v]*A[z])/
      (3*u*v) - (8*A[y]*A[z])/3 + 
     (4*(4*u^2 - 9*u*w - 9*u*x - 9*u*y + 18*w*y + 18*x*y - 9*u*z + 18*w*z + 
        18*x*z)*Abar[u, v])/9 - (2*(-2*u + w - x)*(-2*u + 3*y + 3*z)*A[w]*
       Abar[u, v])/(3*u) + (2*(2*u + w - x)*(-2*u + 3*y + 3*z)*A[x]*
       Abar[u, v])/(3*u) - (2*(-2*u + 3*w + 3*x)*(-2*u + y - z)*A[y]*
       Abar[u, v])/(3*u) + (2*(-2*u + 3*w + 3*x)*(2*u + y - z)*A[z]*
       Abar[u, v])/(3*u) + (2*(w - x)^2*(y + z)*I2[0, w, x])/(u*v) + 
     (2*(w + x)*(y - z)^2*I2[0, y, z])/(u*v) + 
     (2*(4*u^2*v + 4*u*v^2 - 2*u*v*w - 2*u*v*x - 6*u*v*y - 3*w^2*y + 
        6*w*x*y - 3*x^2*y - 6*u*v*z - 3*w^2*z + 6*w*x*z - 3*x^2*z)*
       I2[v, w, x])/(3*u*v) + (2*(4*u^2*v + 4*u*v^2 - 6*u*v*w - 6*u*v*x - 
        2*u*v*y - 3*w*y^2 - 3*x*y^2 - 2*u*v*z + 6*w*y*z + 6*x*y*z - 3*w*z^2 - 
        3*x*z^2)*I2[v, y, z])/(3*u*v) - 
     (2*(-2*u^2 + u*w + w^2 + u*x - 2*w*x + x^2)*(-2*u + 3*y + 3*z)*
       I2bar[u, v, w, x])/(3*u) - (2*(-2*u + 3*w + 3*x)*
       (-2*u^2 + u*y + y^2 + u*z - 2*y*z + z^2)*I2bar[u, v, y, z])/(3*u)
 
QdQ[KVVFFff][u_, v_, w_, x_, y_, z_] := 
    (-4*(8*u + 8*v - 21*w - 21*x - 10*y - 10*z))/3 + (8*A[v])/3 - 
     (4*(w - x)*A[v]*A[w])/(u*v) + (4*(w - x)*A[v]*A[x])/(u*v) - 
     (16*A[y])/3 - (16*A[z])/3 - (8*(u - 3*w - 3*x)*Abar[u, v])/3 + 
     (4*(2*u - w + x)*A[w]*Abar[u, v])/u + (4*(2*u + w - x)*A[x]*Abar[u, v])/
      u + (4*(w - x)^2*I2[0, w, x])/(u*v) - 
     (4*(2*u*v + w^2 - 2*w*x + x^2)*I2[v, w, x])/(u*v) - 8*I2[v, y, z] + 
     (4*(2*u^2 - u*w - w^2 - u*x + 2*w*x - x^2)*I2bar[u, v, w, x])/u + 
     4*(2*u - 3*w - 3*x)*I2bar[u, v, y, z]
 
QdQ[KVVffff][u_, v_, w_, x_, y_, z_] := 24 - 24*I2bar[u, v, w, x] - 
     24*I2bar[u, v, y, z]
 
QdQ[JSSVSS][u_, v_, w_, x_, y_] := 4*y*A[w] - (2*y*A[u]*A[w])/w + 
     (2*y*A[w]*A[x])/w + 2*(u + v + 3*w + 6*x)*A[y] - 6*A[v]*A[y] - 
     (2*(-v + 2*w + x)*y*A[w]*Abar[u, v])/w - 2*y*A[x]*Abar[u, v] + 
     6*(u - w)*A[y]*Abar[u, v] + (2*(u + v - 2*x)*y*I2[0, u, x])/w + 
     (2*(-u - v + 2*w + 2*x)*y*I2[u, w, x])/w - 
     (2*(v - x)^2*y*I2bar[u, v, 0, x])/w + 
     (2*(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2)*y*I2bar[u, v, w, x])/w
 
QdQ[JSSVVS][u_, v_, w_, x_, y_] := -(y*A[w]*A[x])/(2*w*x) + 3*A[y] + 
     (y*A[w]*Abar[u, v])/(2*w) + (y*A[x]*Abar[u, v])/(2*x) + 
     6*A[y]*Abar[u, v] + ((u + v)*y*I2[0, 0, u])/(2*w*x) + 
     ((-u - v + 2*w)*y*I2[0, u, w])/(2*w*x) + ((-u - v + 2*x)*y*I2[0, u, x])/
      (2*w*x) - ((-u - v + 2*w + 2*x)*y*I2[u, w, x])/(2*w*x) - 
     (v^2*y*I2bar[u, v, 0, 0])/(2*w*x) + ((v - w)^2*y*I2bar[u, v, 0, w])/
      (2*w*x) + ((-v + x)^2*y*I2bar[u, v, 0, x])/(2*w*x) - 
     ((v^2 - 2*v*w + w^2 - 2*v*x + 10*w*x + x^2)*y*I2bar[u, v, w, x])/(2*w*x)
 
QdQ[HgaugeS][u_, v_, w_, x_, y_, z_] := 
    (543*u - 5412*v + 543*w + 543*x + 543*y - 5872*z)/64 - 
     (3*(39*u + 24*v + 39*w + 39*x + 39*y - 62*z)*Zeta3)/2 + (123*A[u])/16 + 
     (63*A[v])/4 + (123*A[w])/16 + (3*(u + w - z)*A[u]*A[w])/(8*u*w) + 
     (123*A[x])/16 + (123*A[y])/16 + (3*(x + y - z)*A[x]*A[y])/(8*x*y) + 
     63*A[z] - (3*A[u]*A[z])/(8*u) - (3*A[w]*A[z])/(8*w) - 
     (3*A[x]*A[z])/(8*x) - (3*A[y]*A[z])/(8*y) + 
     (3*(u*w + x*y)*z^2*I2[0, 0, z])/(8*u*w*x*y) - (3*(u - z)^2*I2[0, u, z])/
      (8*u*w) - (3*(w - z)^2*I2[0, w, z])/(8*u*w) - 
     (3*(x - z)^2*I2[0, x, z])/(8*x*y) - (3*(y - z)^2*I2[0, y, z])/(8*x*y) + 
     (3*(u^2 + 10*u*w + w^2 - 2*u*z - 2*w*z + z^2)*I2[u, w, z])/(8*u*w) + 
     (3*(x^2 + 10*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/(8*x*y)
 
QdQ[KgaugeS][u_, v_, w_, x_, y_, z_] := 
    (-6200*u - 6200*v + 6831*w + 6831*x + 1704*y + 3808*z)/192 + 
     (28*A[v])/3 - (87*A[w])/16 + (3*(9*u*v - 9*w^2 + 9*w*x + x^2)*A[v]*A[w])/
      (8*u*v*w) - (87*A[x])/16 + (3*(9*u*v + w^2 + 9*w*x - 9*x^2)*A[v]*A[x])/
      (8*u*v*x) - (3*(u + v + 9*w + 9*x)*A[w]*A[x])/(8*w*x) - (2*A[y])/3 - 
     ((52*u*v - 9*w*y - 9*x*y + 9*w*z + 9*x*z)*A[v]*A[y])/(24*u*v*y) - 
     (7*A[z])/3 - (3*(w + x)*A[v]*A[z])/(8*u*v) + (13*A[y]*A[z])/(6*y) + 
     ((-56*u + 45*w + 45*x)*Abar[u, v])/6 - 
     (3*(9*u^2 - 14*u*w + 9*w^2 - 9*u*x - 9*w*x - x^2)*A[w]*Abar[u, v])/
      (8*u*w) - (3*(9*u^2 - 9*u*w - w^2 - 14*u*x - 9*w*x + 9*x^2)*A[x]*
       Abar[u, v])/(8*u*x) + ((52*u + 9*w + 9*x)*(u + y - z)*A[y]*Abar[u, v])/
      (24*u*y) - ((52*u + 9*w + 9*x)*A[z]*Abar[u, v])/(24*u) + 
     (3*(u^2 + u*v + v^2 - 2*w*x)*I2[0, 0, v])/(8*w*x) - 
     (3*w^3*I2[0, 0, w])/(8*u*v*x) - (3*x^3*I2[0, 0, x])/(8*u*v*w) + 
     (3*(w + x)*z^2*I2[0, 0, z])/(8*u*v*y) - 
     (3*(u^3*v + u^2*v^2 + u*v^3 + 8*u^2*v*w + 8*u*v^2*w - 18*u*v*w^2 - w^4)*
       I2[0, v, w])/(8*u*v*w*x) - (3*(u^3*v + u^2*v^2 + u*v^3 + 8*u^2*v*x + 
        8*u*v^2*x - 18*u*v*x^2 - x^4)*I2[0, v, x])/(8*u*v*w*x) + 
     ((52*u^2*v + 52*u*v^2 + 9*u*v*w + 9*u*v*x - 104*u*v*z - 9*w*z^2 - 
        9*x*z^2)*I2[0, v, z])/(24*u*v*y) + 
     (3*(w - x)^2*(w^2 + 10*w*x + x^2)*I2[0, w, x])/(8*u*v*w*x) - 
     (3*(w + x)*(y - z)^2*I2[0, y, z])/(8*u*v*y) + 
     (3*(u^3*v + u^2*v^2 + u*v^3 + 8*u^2*v*w + 8*u*v^2*w - 18*u*v*w^2 - w^4 + 
        8*u^2*v*x + 8*u*v^2*x - 32*u*v*w*x - 8*w^3*x - 18*u*v*x^2 + 
        18*w^2*x^2 - 8*w*x^3 - x^4)*I2[v, w, x])/(8*u*v*w*x) - 
     ((52*u^2*v + 52*u*v^2 + 9*u*v*w + 9*u*v*x + 520*u*v*y - 9*w*y^2 - 
        9*x*y^2 - 104*u*v*z + 18*w*y*z + 18*x*y*z - 9*w*z^2 - 9*x*z^2)*
       I2[v, y, z])/(24*u*v*y) + (3*u*(-u^2 + 2*w*x)*I2bar[u, v, 0, 0])/
      (8*w*x) + (3*(-u + w)^2*(u^2 + 10*u*w + w^2)*I2bar[u, v, 0, w])/
      (8*u*w*x) + (3*(-u + x)^2*(u^2 + 10*u*x + x^2)*I2bar[u, v, 0, x])/
      (8*u*w*x) - ((52*u + 9*w + 9*x)*(-u + z)^2*I2bar[u, v, 0, z])/
      (24*u*y) - (3*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*
       (u^2 + 10*u*w + w^2 + 10*u*x + 10*w*x + x^2)*I2bar[u, v, w, x])/
      (8*u*w*x) + ((52*u + 9*w + 9*x)*(u^2 + 10*u*y + y^2 - 2*u*z - 2*y*z + 
        z^2)*I2bar[u, v, y, z])/(24*u*y)
 
QdQ[KgaugeSS][u_, v_, w_, x_, y_, z_] := 
    (5560*u^2 + 5560*u*v + 5560*v^2 - 13491*u*w - 13491*v*w - 6418*w^2 - 
       13491*u*x - 13491*v*x - 16182*w*x - 6418*x^2 - 13608*u*y - 13608*v*y + 
       23085*w*y + 23085*x*y + 13176*y^2 - 13608*u*z - 13608*v*z + 
       23085*w*z + 23085*x*z - 1728*y*z + 13176*z^2)/432 + 
     (2*(16*u + 16*v + 21*w + 21*x - 78*y - 78*z)*A[v])/9 + 
     ((41*u + 41*v + 166*w + 131*x + 45*y + 45*z)*A[w])/12 - 
     ((9*u + 9*v - 14*w - 9*x)*A[v]*A[w])/(6*w) + 
     ((41*u + 41*v + 131*w + 166*x + 45*y + 45*z)*A[x])/12 - 
     ((9*u + 9*v - 9*w - 14*x)*A[v]*A[x])/(6*x) - 
     ((-u^2 - u*v - v^2 - 9*u*w - 9*v*w + 9*w^2 - 9*u*x - 9*v*x + 13*w*x + 
        9*x^2)*A[w]*A[x])/(6*w*x) + ((7*u + 7*v + 189*w + 189*x - 20*y)*A[y])/
      3 - ((104*u*v + 9*w*y + 9*x*y - 9*w*z - 9*x*z)*A[v]*A[y])/(6*u*v) - 
     (9*A[w]*A[y])/2 - (9*A[x]*A[y])/2 + ((7*u + 7*v + 189*w + 189*x - 20*z)*
       A[z])/3 - ((104*u*v - 9*w*y - 9*x*y + 9*w*z + 9*x*z)*A[v]*A[z])/
      (6*u*v) - (9*A[w]*A[z])/2 - (9*A[x]*A[z])/2 - (26*A[y]*A[z])/3 + 
     ((-32*u^2 - 42*u*w - 42*u*x + 156*u*y + 27*w*y + 27*x*y + 156*u*z + 
        27*w*z + 27*x*z)*Abar[u, v])/9 + 
     ((9*u^2 - 14*u*w + 9*w^2 - 9*u*x - 9*w*x - x^2)*A[w]*Abar[u, v])/(6*w) + 
     ((9*u^2 - 9*u*w - w^2 - 14*u*x - 9*w*x + 9*x^2)*A[x]*Abar[u, v])/(6*x) - 
     ((52*u + 9*w + 9*x)*(-2*u + y - z)*A[y]*Abar[u, v])/(6*u) + 
     ((52*u + 9*w + 9*x)*(2*u + y - z)*A[z]*Abar[u, v])/(6*u) - 
     ((u + v)*(u^2 + v^2 - 2*w*x)*I2[0, 0, v])/(6*w*x) + 
     ((u^3 + u^2*v + u*v^2 + v^3 + 8*u^2*w + 8*u*v*w + 8*v^2*w - 18*u*w^2 - 
        18*v*w^2 + 8*w^3)*I2[0, v, w])/(6*w*x) + 
     ((u^3 + u^2*v + u*v^2 + v^3 + 8*u^2*x + 8*u*v*x + 8*v^2*x - 18*u*x^2 - 
        18*v*x^2 + 8*x^3)*I2[0, v, x])/(6*w*x) + 
     (3*(w + x)*(y - z)^2*I2[0, y, z])/(2*u*v) - 
     ((u^3 + u^2*v + u*v^2 + v^3 + 8*u^2*w + 8*u*v*w + 8*v^2*w - 18*u*w^2 - 
        18*v*w^2 + 8*w^3 + 8*u^2*x + 8*u*v*x + 8*v^2*x - 32*u*w*x - 
        32*v*w*x - 32*w^2*x - 18*u*x^2 - 18*v*x^2 - 32*w*x^2 + 8*x^3)*
       I2[v, w, x])/(6*w*x) + ((52*u^2*v + 52*u*v^2 + 9*u*v*w + 9*u*v*x - 
        104*u*v*y - 9*w*y^2 - 9*x*y^2 - 104*u*v*z + 18*w*y*z + 18*x*y*z - 
        9*w*z^2 - 9*x*z^2)*I2[v, y, z])/(6*u*v) - 
     (u^2*(-u^2 + 2*w*x)*I2bar[u, v, 0, 0])/(6*w*x) - 
     ((-u + w)^2*(u^2 + 10*u*w + w^2)*I2bar[u, v, 0, w])/(6*w*x) - 
     ((-u + x)^2*(u^2 + 10*u*x + x^2)*I2bar[u, v, 0, x])/(6*w*x) + 
     ((u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(u^2 + 10*u*w + w^2 + 
        10*u*x + 10*w*x + x^2)*I2bar[u, v, w, x])/(6*w*x) - 
     ((52*u + 9*w + 9*x)*(u^2 - 2*u*y + y^2 - 2*u*z - 2*y*z + z^2)*
       I2bar[u, v, y, z])/(6*u)
 
QdQ[KgaugeFF][u_, v_, w_, x_, y_, z_] := 
    (-11792*u^2 - 11792*u*v - 11792*v^2 + 7650*u*w + 7650*v*w + 4028*w^2 + 
       7650*u*x + 7650*v*x + 13788*w*x + 4028*x^2 + 11880*u*y + 11880*v*y + 
       31671*w*y + 31671*x*y - 5760*y^2 + 11880*u*z + 11880*v*z + 31671*w*z + 
       31671*x*z - 14976*y*z - 5760*z^2)/432 + 
     ((92*u + 92*v - 57*w - 57*x - 216*y - 216*z)*A[v])/9 + 
     ((-46*u - 46*v - 132*w - 118*x - 21*y - 21*z)*A[w])/12 + 
     ((18*u^2*v + 18*u*v^2 - 28*u*v*w - 18*u*v*x - 27*u*v*y + 27*w^2*y - 
        27*w*x*y - 3*x^2*y - 27*u*v*z + 27*w^2*z - 27*w*x*z - 3*x^2*z)*A[v]*
       A[w])/(6*u*v*w) + ((-46*u - 46*v - 118*w - 132*x - 21*y - 21*z)*A[x])/
      12 + ((18*u^2*v + 18*u*v^2 - 18*u*v*w - 28*u*v*x - 27*u*v*y - 3*w^2*y - 
        27*w*x*y + 27*x^2*y - 27*u*v*z - 3*w^2*z - 27*w*x*z + 27*x^2*z)*A[v]*
       A[x])/(6*u*v*x) + ((-2*u^2 - 2*u*v - 2*v^2 - 18*u*w - 18*v*w + 
        18*w^2 - 18*u*x - 18*v*x + 26*w*x + 18*x^2 + 3*u*y + 3*v*y + 27*w*y + 
        27*x*y + 3*u*z + 3*v*z + 27*w*z + 27*x*z)*A[w]*A[x])/(6*w*x) + 
     (26*y*A[y])/3 - ((104*u*v + 9*w*y + 9*x*y - 9*w*z - 9*x*z)*A[v]*A[y])/
      (6*u*v) + (26*z*A[z])/3 - ((104*u*v - 9*w*y - 9*x*y + 9*w*z + 9*x*z)*
       A[v]*A[z])/(6*u*v) + (52*A[y]*A[z])/3 + 
     ((-92*u^2 + 57*u*w + 57*u*x + 216*u*y - 72*w*y - 72*x*y + 216*u*z - 
        72*w*z - 72*x*z)*Abar[u, v])/9 + 
     ((9*u^2 - 14*u*w + 9*w^2 - 9*u*x - 9*w*x - x^2)*(-2*u + 3*y + 3*z)*A[w]*
       Abar[u, v])/(6*u*w) + ((9*u^2 - 9*u*w - w^2 - 14*u*x - 9*w*x + 9*x^2)*
       (-2*u + 3*y + 3*z)*A[x]*Abar[u, v])/(6*u*x) - 
     ((52*u + 9*w + 9*x)*(-2*u + y - z)*A[y]*Abar[u, v])/(6*u) + 
     ((52*u + 9*w + 9*x)*(2*u + y - z)*A[z]*Abar[u, v])/(6*u) + 
     ((2*u^3 + 2*u^2*v + 2*u*v^2 + 2*v^3 - 4*u*w*x - 4*v*w*x - 3*u^2*y - 
        3*u*v*y - 3*v^2*y + 6*w*x*y - 3*u^2*z - 3*u*v*z - 3*v^2*z + 6*w*x*z)*
       I2[0, 0, v])/(6*w*x) + (w^3*(y + z)*I2[0, 0, w])/(2*u*v*x) + 
     (x^3*(y + z)*I2[0, 0, x])/(2*u*v*w) - 
     ((2*u^4*v + 2*u^3*v^2 + 2*u^2*v^3 + 2*u*v^4 + 16*u^3*v*w + 
        16*u^2*v^2*w + 16*u*v^3*w - 36*u^2*v*w^2 - 36*u*v^2*w^2 + 
        16*u*v*w^3 - 3*u^3*v*y - 3*u^2*v^2*y - 3*u*v^3*y - 24*u^2*v*w*y - 
        24*u*v^2*w*y + 54*u*v*w^2*y + 3*w^4*y - 3*u^3*v*z - 3*u^2*v^2*z - 
        3*u*v^3*z - 24*u^2*v*w*z - 24*u*v^2*w*z + 54*u*v*w^2*z + 3*w^4*z)*
       I2[0, v, w])/(6*u*v*w*x) - 
     ((2*u^4*v + 2*u^3*v^2 + 2*u^2*v^3 + 2*u*v^4 + 16*u^3*v*x + 
        16*u^2*v^2*x + 16*u*v^3*x - 36*u^2*v*x^2 - 36*u*v^2*x^2 + 
        16*u*v*x^3 - 3*u^3*v*y - 3*u^2*v^2*y - 3*u*v^3*y - 24*u^2*v*x*y - 
        24*u*v^2*x*y + 54*u*v*x^2*y + 3*x^4*y - 3*u^3*v*z - 3*u^2*v^2*z - 
        3*u*v^3*z - 24*u^2*v*x*z - 24*u*v^2*x*z + 54*u*v*x^2*z + 3*x^4*z)*
       I2[0, v, x])/(6*u*v*w*x) - ((w - x)^2*(w^2 + 10*w*x + x^2)*(y + z)*
       I2[0, w, x])/(2*u*v*w*x) + (3*(w + x)*(y - z)^2*I2[0, y, z])/(2*u*v) + 
     ((2*u^4*v + 2*u^3*v^2 + 2*u^2*v^3 + 2*u*v^4 + 16*u^3*v*w + 
        16*u^2*v^2*w + 16*u*v^3*w - 36*u^2*v*w^2 - 36*u*v^2*w^2 + 
        16*u*v*w^3 + 16*u^3*v*x + 16*u^2*v^2*x + 16*u*v^3*x - 64*u^2*v*w*x - 
        64*u*v^2*w*x - 64*u*v*w^2*x - 36*u^2*v*x^2 - 36*u*v^2*x^2 - 
        64*u*v*w*x^2 + 16*u*v*x^3 - 3*u^3*v*y - 3*u^2*v^2*y - 3*u*v^3*y - 
        24*u^2*v*w*y - 24*u*v^2*w*y + 54*u*v*w^2*y + 3*w^4*y - 24*u^2*v*x*y - 
        24*u*v^2*x*y + 96*u*v*w*x*y + 24*w^3*x*y + 54*u*v*x^2*y - 
        54*w^2*x^2*y + 24*w*x^3*y + 3*x^4*y - 3*u^3*v*z - 3*u^2*v^2*z - 
        3*u*v^3*z - 24*u^2*v*w*z - 24*u*v^2*w*z + 54*u*v*w^2*z + 3*w^4*z - 
        24*u^2*v*x*z - 24*u*v^2*x*z + 96*u*v*w*x*z + 24*w^3*x*z + 
        54*u*v*x^2*z - 54*w^2*x^2*z + 24*w*x^3*z + 3*x^4*z)*I2[v, w, x])/
      (6*u*v*w*x) - ((104*u^2*v + 104*u*v^2 + 18*u*v*w + 18*u*v*x - 
        52*u*v*y + 9*w*y^2 + 9*x*y^2 - 52*u*v*z - 18*w*y*z - 18*x*y*z + 
        9*w*z^2 + 9*x*z^2)*I2[v, y, z])/(6*u*v) - 
     (u*(-u^2 + 2*w*x)*(-2*u + 3*y + 3*z)*I2bar[u, v, 0, 0])/(6*w*x) - 
     ((-u + w)^2*(u^2 + 10*u*w + w^2)*(-2*u + 3*y + 3*z)*I2bar[u, v, 0, w])/
      (6*u*w*x) - ((-u + x)^2*(u^2 + 10*u*x + x^2)*(-2*u + 3*y + 3*z)*
       I2bar[u, v, 0, x])/(6*u*w*x) + 
     ((u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(u^2 + 10*u*w + w^2 + 
        10*u*x + 10*w*x + x^2)*(-2*u + 3*y + 3*z)*I2bar[u, v, w, x])/
      (6*u*w*x) - ((52*u + 9*w + 9*x)*(-2*u^2 + u*y + y^2 + u*z - 2*y*z + 
        z^2)*I2bar[u, v, y, z])/(6*u)
 
QdQ[Kgaugeff][u_, v_, w_, x_, y_, z_] := 
    (1928*u + 1928*v - 2349*w - 2349*x - 904*y - 904*z)/24 - (40*A[v])/3 + 
     (29*A[w])/2 - ((9*u*v - 9*w^2 + 9*w*x + x^2)*A[v]*A[w])/(u*v*w) + 
     (29*A[x])/2 - ((9*u*v + w^2 + 9*w*x - 9*x^2)*A[v]*A[x])/(u*v*x) + 
     ((u + v + 9*w + 9*x)*A[w]*A[x])/(w*x) + (14*A[y])/3 + (14*A[z])/3 + 
     (2*(20*u - 33*w - 33*x)*Abar[u, v])/3 + 
     ((9*u^2 - 14*u*w + 9*w^2 - 9*u*x - 9*w*x - x^2)*A[w]*Abar[u, v])/(u*w) + 
     ((9*u^2 - 9*u*w - w^2 - 14*u*x - 9*w*x + 9*x^2)*A[x]*Abar[u, v])/(u*x) - 
     ((u^2 + u*v + v^2 - 2*w*x)*I2[0, 0, v])/(w*x) + 
     (w^3*I2[0, 0, w])/(u*v*x) + (x^3*I2[0, 0, x])/(u*v*w) + 
     ((u^3*v + u^2*v^2 + u*v^3 + 8*u^2*v*w + 8*u*v^2*w - 18*u*v*w^2 - w^4)*
       I2[0, v, w])/(u*v*w*x) + ((u^3*v + u^2*v^2 + u*v^3 + 8*u^2*v*x + 
        8*u*v^2*x - 18*u*v*x^2 - x^4)*I2[0, v, x])/(u*v*w*x) - 
     ((w - x)^2*(w^2 + 10*w*x + x^2)*I2[0, w, x])/(u*v*w*x) - 
     ((u^3*v + u^2*v^2 + u*v^3 + 8*u^2*v*w + 8*u*v^2*w - 18*u*v*w^2 - w^4 + 
        8*u^2*v*x + 8*u*v^2*x - 32*u*v*w*x - 8*w^3*x - 18*u*v*x^2 + 
        18*w^2*x^2 - 8*w*x^3 - x^4)*I2[v, w, x])/(u*v*w*x) + 52*I2[v, y, z] + 
     (u*(u^2 - 2*w*x)*I2bar[u, v, 0, 0])/(w*x) - 
     ((u - w)^2*(u^2 + 10*u*w + w^2)*I2bar[u, v, 0, w])/(u*w*x) - 
     ((u - x)^2*(u^2 + 10*u*x + x^2)*I2bar[u, v, 0, x])/(u*w*x) + 
     ((u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(u^2 + 10*u*w + w^2 + 
        10*u*x + 10*w*x + x^2)*I2bar[u, v, w, x])/(u*w*x) + 
     (-52*u - 9*w - 9*x)*I2bar[u, v, y, z]
 
QdQ[Kgauge][u_, v_, w_, x_, y_, z_] := 
    (82592*u^2 + 122768*u*v + 82592*v^2 + 55854*u*w + 55854*v*w - 39986*w^2 + 
       55854*u*x + 55854*v*x + 3708*w*x - 39986*x^2 + 55854*u*y + 55854*v*y - 
       394659*w*y - 394659*x*y - 39986*y^2 + 55854*u*z + 55854*v*z - 
       394659*w*z - 394659*x*z + 3708*y*z - 39986*z^2)/864 - 
     (2*(215*u + 215*v - 192*w - 192*x - 192*y - 192*z)*A[v])/9 + 
     ((44*u + 44*v + 92*w + 284*x - 891*y - 891*z)*A[w])/48 - 
     ((348*u^2*v + 348*u*v^2 - 728*u*v*w - 168*u*v*x + 81*u*v*y - 81*w^2*y + 
        81*w*x*y + 9*x^2*y + 81*u*v*z - 81*w^2*z + 81*w*x*z + 9*x^2*z)*A[v]*
       A[w])/(24*u*v*w) + ((44*u + 44*v + 284*w + 92*x - 891*y - 891*z)*A[x])/
      48 - ((348*u^2*v + 348*u*v^2 - 168*u*v*w - 728*u*v*x + 81*u*v*y + 
        9*w^2*y + 81*w*x*y - 81*x^2*y + 81*u*v*z + 9*w^2*z + 81*w*x*z - 
        81*x^2*z)*A[v]*A[x])/(24*u*v*x) - 
     ((-22*u^2 - 52*u*v - 22*v^2 - 348*u*w - 348*v*w + 168*w^2 - 348*u*x - 
        348*v*x + 220*w*x + 168*x^2 - 9*u*y - 9*v*y - 81*w*y - 81*x*y - 
        9*u*z - 9*v*z - 81*w*z - 81*x*z)*A[w]*A[x])/(24*w*x) + 
     ((44*u + 44*v - 891*w - 891*x + 92*y + 284*z)*A[y])/48 - 
     ((348*u^2*v + 348*u*v^2 + 81*u*v*w + 81*u*v*x - 728*u*v*y - 81*w*y^2 - 
        81*x*y^2 - 168*u*v*z + 81*w*y*z + 81*x*y*z + 9*w*z^2 + 9*x*z^2)*A[v]*
       A[y])/(24*u*v*y) + 9*A[w]*A[y] + 9*A[x]*A[y] + 
     ((44*u + 44*v - 891*w - 891*x + 284*y + 92*z)*A[z])/48 - 
     ((348*u^2*v + 348*u*v^2 + 81*u*v*w + 81*u*v*x - 168*u*v*y + 9*w*y^2 + 
        9*x*y^2 - 728*u*v*z + 81*w*y*z + 81*x*y*z - 81*w*z^2 - 81*x*z^2)*A[v]*
       A[z])/(24*u*v*z) + 9*A[w]*A[z] + 9*A[x]*A[z] - 
     ((-22*u^2 - 52*u*v - 22*v^2 - 9*u*w - 9*v*w - 9*u*x - 9*v*x - 348*u*y - 
        348*v*y - 81*w*y - 81*x*y + 168*y^2 - 348*u*z - 348*v*z - 81*w*z - 
        81*x*z + 220*y*z + 168*z^2)*A[y]*A[z])/(24*y*z) + 
     ((860*u^2 + 180*u*v - 768*u*w - 768*u*x - 768*u*y - 297*w*y - 297*x*y - 
        768*u*z - 297*w*z - 297*x*z)*Abar[u, v])/18 - 
     ((-348*u^3 - 120*u^2*v + 728*u^2*w - 468*u*w^2 + 318*u^2*x + 150*u*v*x + 
        468*u*w*x + 52*u*x^2 - 81*u^2*y + 126*u*w*y - 81*w^2*y + 81*u*x*y + 
        81*w*x*y + 9*x^2*y - 81*u^2*z + 126*u*w*z - 81*w^2*z + 81*u*x*z + 
        81*w*x*z + 9*x^2*z)*A[w]*Abar[u, v])/(24*u*w) - 
     ((-348*u^3 - 120*u^2*v + 318*u^2*w + 150*u*v*w + 52*u*w^2 + 728*u^2*x + 
        468*u*w*x - 468*u*x^2 - 81*u^2*y + 81*u*w*y + 9*w^2*y + 126*u*x*y + 
        81*w*x*y - 81*x^2*y - 81*u^2*z + 81*u*w*z + 9*w^2*z + 126*u*x*z + 
        81*w*x*z - 81*x^2*z)*A[x]*Abar[u, v])/(24*u*x) - 
     ((-348*u^3 - 120*u^2*v - 81*u^2*w - 81*u^2*x + 728*u^2*y + 126*u*w*y + 
        126*u*x*y - 468*u*y^2 - 81*w*y^2 - 81*x*y^2 + 318*u^2*z + 150*u*v*z + 
        81*u*w*z + 81*u*x*z + 468*u*y*z + 81*w*y*z + 81*x*y*z + 52*u*z^2 + 
        9*w*z^2 + 9*x*z^2)*A[y]*Abar[u, v])/(24*u*y) - 
     ((-348*u^3 - 120*u^2*v - 81*u^2*w - 81*u^2*x + 318*u^2*y + 150*u*v*y + 
        81*u*w*y + 81*u*x*y + 52*u*y^2 + 9*w*y^2 + 9*x*y^2 + 728*u^2*z + 
        126*u*w*z + 126*u*x*z + 468*u*y*z + 81*w*y*z + 81*x*y*z - 468*u*z^2 - 
        81*w*z^2 - 81*x*z^2)*A[z]*Abar[u, v])/(24*u*z) - 
     ((22*u^3*w*x + 52*u^2*v*w*x + 52*u*v^2*w*x + 22*v^3*w*x + 9*u^2*w^2*x + 
        9*u*v*w^2*x + 9*v^2*w^2*x + 9*u^2*w*x^2 + 9*u*v*w*x^2 + 9*v^2*w*x^2 + 
        22*u^3*y*z + 52*u^2*v*y*z + 52*u*v^2*y*z + 22*v^3*y*z - 
        208*u*w*x*y*z - 208*v*w*x*y*z - 18*w^2*x*y*z - 18*w*x^2*y*z + 
        9*u^2*y^2*z + 9*u*v*y^2*z + 9*v^2*y^2*z - 18*w*x*y^2*z + 
        9*u^2*y*z^2 + 9*u*v*y*z^2 + 9*v^2*y*z^2 - 18*w*x*y*z^2)*I2[0, 0, v])/
      (24*w*x*y*z) + (3*w*(4*u*v*x + w^2*y + w^2*z)*I2[0, 0, w])/(8*u*v*x) + 
     (3*x*(4*u*v*w + x^2*y + x^2*z)*I2[0, 0, x])/(8*u*v*w) + 
     (3*y*(w*y^2 + x*y^2 + 4*u*v*z)*I2[0, 0, y])/(8*u*v*z) + 
     (3*z*(4*u*v*y + w*z^2 + x*z^2)*I2[0, 0, z])/(8*u*v*y) + 
     ((22*u^4*v + 52*u^3*v^2 + 52*u^2*v^3 + 22*u*v^4 + 326*u^3*v*w + 
        416*u^2*v^2*w + 326*u*v^3*w - 666*u^2*v*w^2 - 666*u*v^2*w^2 + 
        116*u*v*w^3 + 9*u^3*v*y + 9*u^2*v^2*y + 9*u*v^3*y + 72*u^2*v*w*y + 
        72*u*v^2*w*y - 162*u*v*w^2*y - 9*w^4*y + 9*u^3*v*z + 9*u^2*v^2*z + 
        9*u*v^3*z + 72*u^2*v*w*z + 72*u*v^2*w*z - 162*u*v*w^2*z - 9*w^4*z)*
       I2[0, v, w])/(24*u*v*w*x) + 
     ((22*u^4*v + 52*u^3*v^2 + 52*u^2*v^3 + 22*u*v^4 + 326*u^3*v*x + 
        416*u^2*v^2*x + 326*u*v^3*x - 666*u^2*v*x^2 - 666*u*v^2*x^2 + 
        116*u*v*x^3 + 9*u^3*v*y + 9*u^2*v^2*y + 9*u*v^3*y + 72*u^2*v*x*y + 
        72*u*v^2*x*y - 162*u*v*x^2*y - 9*x^4*y + 9*u^3*v*z + 9*u^2*v^2*z + 
        9*u*v^3*z + 72*u^2*v*x*z + 72*u*v^2*x*z - 162*u*v*x^2*z - 9*x^4*z)*
       I2[0, v, x])/(24*u*v*w*x) + 
     ((22*u^4*v + 52*u^3*v^2 + 52*u^2*v^3 + 22*u*v^4 + 9*u^3*v*w + 
        9*u^2*v^2*w + 9*u*v^3*w + 9*u^3*v*x + 9*u^2*v^2*x + 9*u*v^3*x + 
        326*u^3*v*y + 416*u^2*v^2*y + 326*u*v^3*y + 72*u^2*v*w*y + 
        72*u*v^2*w*y + 72*u^2*v*x*y + 72*u*v^2*x*y - 666*u^2*v*y^2 - 
        666*u*v^2*y^2 - 162*u*v*w*y^2 - 162*u*v*x*y^2 + 116*u*v*y^3 - 
        9*w*y^4 - 9*x*y^4)*I2[0, v, y])/(24*u*v*y*z) + 
     ((22*u^4*v + 52*u^3*v^2 + 52*u^2*v^3 + 22*u*v^4 + 9*u^3*v*w + 
        9*u^2*v^2*w + 9*u*v^3*w + 9*u^3*v*x + 9*u^2*v^2*x + 9*u*v^3*x + 
        326*u^3*v*z + 416*u^2*v^2*z + 326*u*v^3*z + 72*u^2*v*w*z + 
        72*u*v^2*w*z + 72*u^2*v*x*z + 72*u*v^2*x*z - 666*u^2*v*z^2 - 
        666*u*v^2*z^2 - 162*u*v*w*z^2 - 162*u*v*x*z^2 + 116*u*v*z^3 - 
        9*w*z^4 - 9*x*z^4)*I2[0, v, z])/(24*u*v*y*z) - 
     (3*(w - x)^2*(w^2 + 10*w*x + x^2)*(y + z)*I2[0, w, x])/(8*u*v*w*x) - 
     (3*(w + x)*(y - z)^2*(y^2 + 10*y*z + z^2)*I2[0, y, z])/(8*u*v*y*z) - 
     ((22*u^4*v + 52*u^3*v^2 + 52*u^2*v^3 + 22*u*v^4 + 326*u^3*v*w + 
        416*u^2*v^2*w + 326*u*v^3*w - 666*u^2*v*w^2 - 666*u*v^2*w^2 + 
        116*u*v*w^3 + 326*u^3*v*x + 416*u^2*v^2*x + 326*u*v^3*x - 
        1004*u^2*v*w*x - 1004*u*v^2*w*x - 1364*u*v*w^2*x - 666*u^2*v*x^2 - 
        666*u*v^2*x^2 - 1364*u*v*w*x^2 + 116*u*v*x^3 + 9*u^3*v*y + 
        9*u^2*v^2*y + 9*u*v^3*y + 72*u^2*v*w*y + 72*u*v^2*w*y - 
        162*u*v*w^2*y - 9*w^4*y + 72*u^2*v*x*y + 72*u*v^2*x*y - 
        288*u*v*w*x*y - 72*w^3*x*y - 162*u*v*x^2*y + 162*w^2*x^2*y - 
        72*w*x^3*y - 9*x^4*y + 9*u^3*v*z + 9*u^2*v^2*z + 9*u*v^3*z + 
        72*u^2*v*w*z + 72*u*v^2*w*z - 162*u*v*w^2*z - 9*w^4*z + 
        72*u^2*v*x*z + 72*u*v^2*x*z - 288*u*v*w*x*z - 72*w^3*x*z - 
        162*u*v*x^2*z + 162*w^2*x^2*z - 72*w*x^3*z - 9*x^4*z)*I2[v, w, x])/
      (24*u*v*w*x) - ((22*u^4*v + 52*u^3*v^2 + 52*u^2*v^3 + 22*u*v^4 + 
        9*u^3*v*w + 9*u^2*v^2*w + 9*u*v^3*w + 9*u^3*v*x + 9*u^2*v^2*x + 
        9*u*v^3*x + 326*u^3*v*y + 416*u^2*v^2*y + 326*u*v^3*y + 
        72*u^2*v*w*y + 72*u*v^2*w*y + 72*u^2*v*x*y + 72*u*v^2*x*y - 
        666*u^2*v*y^2 - 666*u*v^2*y^2 - 162*u*v*w*y^2 - 162*u*v*x*y^2 + 
        116*u*v*y^3 - 9*w*y^4 - 9*x*y^4 + 326*u^3*v*z + 416*u^2*v^2*z + 
        326*u*v^3*z + 72*u^2*v*w*z + 72*u*v^2*w*z + 72*u^2*v*x*z + 
        72*u*v^2*x*z - 1004*u^2*v*y*z - 1004*u*v^2*y*z - 288*u*v*w*y*z - 
        288*u*v*x*y*z - 1364*u*v*y^2*z - 72*w*y^3*z - 72*x*y^3*z - 
        666*u^2*v*z^2 - 666*u*v^2*z^2 - 162*u*v*w*z^2 - 162*u*v*x*z^2 - 
        1364*u*v*y*z^2 + 162*w*y^2*z^2 + 162*x*y^2*z^2 + 116*u*v*z^3 - 
        72*w*y*z^3 - 72*x*y*z^3 - 9*w*z^4 - 9*x*z^4)*I2[v, y, z])/
      (24*u*v*y*z) - (u*(-22*u^3*w*x - 30*u^2*v*w*x - 9*u^2*w^2*x - 
        9*u^2*w*x^2 - 22*u^3*y*z - 30*u^2*v*y*z + 208*u*w*x*y*z + 
        18*w^2*x*y*z + 18*w*x^2*y*z - 9*u^2*y^2*z + 18*w*x*y^2*z - 
        9*u^2*y*z^2 + 18*w*x*y*z^2)*I2bar[u, v, 0, 0])/(24*w*x*y*z) - 
     ((-u + w)^2*(22*u^3 + 30*u^2*v + 370*u^2*w + 150*u*v*w + 52*u*w^2 + 
        9*u^2*y + 90*u*w*y + 9*w^2*y + 9*u^2*z + 90*u*w*z + 9*w^2*z)*
       I2bar[u, v, 0, w])/(24*u*w*x) - 
     ((-u + x)^2*(22*u^3 + 30*u^2*v + 370*u^2*x + 150*u*v*x + 52*u*x^2 + 
        9*u^2*y + 90*u*x*y + 9*x^2*y + 9*u^2*z + 90*u*x*z + 9*x^2*z)*
       I2bar[u, v, 0, x])/(24*u*w*x) - 
     ((-u + y)^2*(22*u^3 + 30*u^2*v + 9*u^2*w + 9*u^2*x + 370*u^2*y + 
        150*u*v*y + 90*u*w*y + 90*u*x*y + 52*u*y^2 + 9*w*y^2 + 9*x*y^2)*
       I2bar[u, v, 0, y])/(24*u*y*z) - 
     ((-u + z)^2*(22*u^3 + 30*u^2*v + 9*u^2*w + 9*u^2*x + 370*u^2*z + 
        150*u*v*z + 90*u*w*z + 90*u*x*z + 52*u*z^2 + 9*w*z^2 + 9*x*z^2)*
       I2bar[u, v, 0, z])/(24*u*y*z) + 
     ((u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(22*u^3 + 30*u^2*v + 
        370*u^2*w + 150*u*v*w + 52*u*w^2 + 370*u^2*x + 150*u*v*x + 
        520*u*w*x + 52*u*x^2 + 9*u^2*y + 90*u*w*y + 9*w^2*y + 90*u*x*y + 
        90*w*x*y + 9*x^2*y + 9*u^2*z + 90*u*w*z + 9*w^2*z + 90*u*x*z + 
        90*w*x*z + 9*x^2*z)*I2bar[u, v, w, x])/(24*u*w*x) + 
     ((u^2 - 2*u*y + y^2 - 2*u*z - 2*y*z + z^2)*(22*u^3 + 30*u^2*v + 
        9*u^2*w + 9*u^2*x + 370*u^2*y + 150*u*v*y + 90*u*w*y + 90*u*x*y + 
        52*u*y^2 + 9*w*y^2 + 9*x*y^2 + 370*u^2*z + 150*u*v*z + 90*u*w*z + 
        90*u*x*z + 520*u*y*z + 90*w*y*z + 90*x*y*z + 52*u*z^2 + 9*w*z^2 + 
        9*x*z^2)*I2bar[u, v, y, z])/(24*u*y*z)
 
QdQ[Hgauge][u_, v_, w_, x_, y_, z_] := 
    (27365*u^2 + 33732*u*v + 27365*v^2 + 33732*u*w + 33732*v*w + 27365*w^2 + 
       33732*u*x + 33732*v*x + 61803*w*x + 27365*x^2 + 61803*u*y + 
       33732*v*y + 33732*w*y + 33732*x*y + 27365*y^2 + 33732*u*z + 
       61803*v*z + 33732*w*z + 33732*x*z + 33732*y*z + 27365*z^2)/216 - 
     (3*(48*u^2 - 92*u*v + 48*v^2 - 92*u*w - 92*v*w + 48*w^2 - 92*u*x - 
        92*v*x + 41*w*x + 48*x^2 + 41*u*y - 92*v*y - 92*w*y - 92*x*y + 
        48*y^2 - 92*u*z + 41*v*z - 92*w*z - 92*x*z - 92*y*z + 48*z^2)*Zeta3)/
      2 - (7*(266*u + 97*v + 97*w + 97*x + 117*y + 97*z)*A[u])/12 - 
     (7*(97*u + 266*v + 97*w + 97*x + 97*y + 117*z)*A[v])/12 - 
     ((18*u^2 - 55*u*v + 18*v^2 - 18*u*x - 18*v*x - 2*x^2)*A[u]*A[v])/
      (12*u*v) - (7*(97*u + 97*v + 266*w + 117*x + 97*y + 97*z)*A[w])/12 - 
     ((18*u^2 - 55*u*w + 18*w^2 - 18*u*z - 18*w*z - 2*z^2)*A[u]*A[w])/
      (12*u*w) - ((18*v^2 - 55*v*w + 18*w^2 - 18*v*y - 18*w*y - 2*y^2)*A[v]*
       A[w])/(12*v*w) - (7*(97*u + 97*v + 117*w + 266*x + 97*y + 97*z)*A[x])/
      12 - ((18*u^2 - 18*u*v - 2*v^2 - 55*u*x - 18*v*x + 18*x^2)*A[u]*A[x])/
      (12*u*x) - ((-2*u^2 - 18*u*v + 18*v^2 - 18*u*x - 55*v*x + 18*x^2)*A[v]*
       A[x])/(12*v*x) + 18*A[w]*A[x] - 
     (7*(117*u + 97*v + 97*w + 97*x + 266*y + 97*z)*A[y])/12 + 18*A[u]*A[y] - 
     ((18*v^2 - 18*v*w - 2*w^2 - 55*v*y - 18*w*y + 18*y^2)*A[v]*A[y])/
      (12*v*y) - ((-2*v^2 - 18*v*w + 18*w^2 - 18*v*y - 55*w*y + 18*y^2)*A[w]*
       A[y])/(12*w*y) - ((18*x^2 - 55*x*y + 18*y^2 - 18*x*z - 18*y*z - 2*z^2)*
       A[x]*A[y])/(12*x*y) - (7*(97*u + 117*v + 97*w + 97*x + 97*y + 266*z)*
       A[z])/12 - ((18*u^2 - 18*u*w - 2*w^2 - 55*u*z - 18*w*z + 18*z^2)*A[u]*
       A[z])/(12*u*z) + 18*A[v]*A[z] - 
     ((-2*u^2 - 18*u*w + 18*w^2 - 18*u*z - 55*w*z + 18*z^2)*A[w]*A[z])/
      (12*w*z) - ((18*x^2 - 18*x*y - 2*y^2 - 55*x*z - 18*y*z + 18*z^2)*A[x]*
       A[z])/(12*x*z) - ((-2*x^2 - 18*x*y + 18*y^2 - 18*x*z - 55*y*z + 
        18*z^2)*A[y]*A[z])/(12*y*z) - (u^3*(v*x + w*z)*I2[0, 0, u])/
      (6*v*w*x*z) - (v^3*(u*x + w*y)*I2[0, 0, v])/(6*u*w*x*y) - 
     (w^3*(v*y + u*z)*I2[0, 0, w])/(6*u*v*y*z) - 
     (x^3*(u*v + y*z)*I2[0, 0, x])/(6*u*v*y*z) - 
     (y^3*(v*w + x*z)*I2[0, 0, y])/(6*v*w*x*z) - 
     ((u*w + x*y)*z^3*I2[0, 0, z])/(6*u*w*x*y) + 
     ((u - v)^2*(u^2 + 10*u*v + v^2)*I2[0, u, v])/(6*u*v*x) + 
     ((u - w)^2*(u^2 + 10*u*w + w^2)*I2[0, u, w])/(6*u*w*z) + 
     ((u - x)^2*(u^2 + 10*u*x + x^2)*I2[0, u, x])/(6*u*v*x) + 
     ((u - z)^2*(u^2 + 10*u*z + z^2)*I2[0, u, z])/(6*u*w*z) + 
     ((v - w)^2*(v^2 + 10*v*w + w^2)*I2[0, v, w])/(6*v*w*y) + 
     ((v - x)^2*(v^2 + 10*v*x + x^2)*I2[0, v, x])/(6*u*v*x) + 
     ((v - y)^2*(v^2 + 10*v*y + y^2)*I2[0, v, y])/(6*v*w*y) + 
     ((w - y)^2*(w^2 + 10*w*y + y^2)*I2[0, w, y])/(6*v*w*y) + 
     ((w - z)^2*(w^2 + 10*w*z + z^2)*I2[0, w, z])/(6*u*w*z) + 
     ((x - y)^2*(x^2 + 10*x*y + y^2)*I2[0, x, y])/(6*x*y*z) + 
     ((x - z)^2*(x^2 + 10*x*z + z^2)*I2[0, x, z])/(6*x*y*z) + 
     ((y - z)^2*(y^2 + 10*y*z + z^2)*I2[0, y, z])/(6*x*y*z) - 
     ((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(u^2 + 10*u*v + v^2 + 
        10*u*x + 10*v*x + x^2)*I2[u, v, x])/(6*u*v*x) - 
     ((u^2 - 2*u*w + w^2 - 2*u*z - 2*w*z + z^2)*(u^2 + 10*u*w + w^2 + 
        10*u*z + 10*w*z + z^2)*I2[u, w, z])/(6*u*w*z) - 
     ((v^2 - 2*v*w + w^2 - 2*v*y - 2*w*y + y^2)*(v^2 + 10*v*w + w^2 + 
        10*v*y + 10*w*y + y^2)*I2[v, w, y])/(6*v*w*y) - 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(x^2 + 10*x*y + y^2 + 
        10*x*z + 10*y*z + z^2)*I2[x, y, z])/(6*x*y*z)


==> anc/identities.anc <==
(* ----------------------------------------------------------------------- *) 
(* ----------------------------------------------------------------------- *) 
(* -----------------------------------------------------------------------

This is an ancillary file for the paper "Three-loop effective potential
for softly broken supersymmetry" arXiv:2311.09372 [hep-ph], 
by Stephen P. Martin. 
  
This file contains symmetry relations and special identities for the 
renormalized basis 3-loop vacuum integral functions A, Abar, I2, I2bar, 
F, Fbar, G, K, and H. The symmetry relations reflect the symmetries of 
the underlying Feynman diagrams. The special identities occur when the 
squared mass arguments are non-generic, equal to each other and/or 0.

The basis integral functions A[x], I2[x,y,z], F[w,x,y,z], Fbar[w,x,y,z],
G[v,w,x,y,z], and H[u,v,w,x,y,z] are as defined in the paper
"Evaluation of the general 3-loop vacuum Feynman integral", by
Stephen P. Martin and David G. Robertson arXiv:1610.07720.
The functions Abar[x,y] and I2bar[w,x,y,z] and K[w,x,u,z,v,y] are as
defined in eqs. (2.17)-(2.22) of arXiv:1709.02397.

This file can be read into Mathematica, and can be used in conjunction 
with the companion ancillary file expdelta.anc, which provides expansions 
valid when one or more of the squared mass arguments is small.

Note that I2 is used instead of I in this file, in order to not confuse 
Mathematica, which reserves the symbol I to be the square root of -1. 

Most of the relations below are implemented as conditional delayed 
equalities, and will be applied automatically in Mathematica to 
expressions evaluated after this file is read in. There are a few 
involving the function G that are implemented instead as rules (see 
"accidentalrules" below) because they typically (with a few exceptions) 
do not result in useful simplifications of expressions. These are not applied 
in Mathematica unless accidentalrules is applied to an expression.

   ----------------------------------------------------------------------- *) 
(* ----------------------------------------------------------------------- *) 
(* ----------------------------------------------------------------------- *) 
(* Some convenient utilities: *)

NONZERO[any_] := UnsameQ[any, 0] && UnsameQ[any, delta]

NONZERO[any_, thing__] := NONZERO[any] && NONZERO[thing]

lambda[x_, y_, z_] := x^2 + y^2 + z^2 - 2*x*y - 2*x*z - 2*y*z

(* ----------------------------------------------------------------------- *) 
(* Start of symmetry and redundancy identities for A, Abar. *) 

A[0] = 0

Attributes[Abar] = {Orderless}

Abar[x_, y_] /; NONZERO[x, y, x - y] := (A[x] - A[y])/(y - x)

Abar[x_, x_] /; NONZERO[x] := -1 - A[x]/x

Abar[0, x_] /; NONZERO[x] := -A[x]/x
 
(* ----------------------------------------------------------------------- *) 
(* Start of symmetry and redundancy identities for I2. *) 

Attributes[I2] = {Orderless}

I2[0, 0, 0] = 0
 
I2[0, 0, x_] /; NONZERO[x] := -x - x*Zeta2 + A[x] - A[x]^2/(2*x)
 
I2[0, x_, x_] /; NONZERO[x] := 2*A[x] - 2*x - A[x]^2/x

(* End of symmetry and redundancy identities for I2. *) 

(* ----------------------------------------------------------------------- *) 
(* Start of symmetry and redundancy identities for I2bar. *) 

I2bar[w_, x_, y_, z_] /;  !OrderedQ[{w, x}] := I2bar[x, w, y, z]
 
I2bar[w_, x_, y_, z_] /;  !OrderedQ[{y, z}] := I2bar[w, x, z, y]
 
I2bar[w_, x_, y_, z_] /; NONZERO[w, x, w - x] := 
  (I2[w, y, z] - I2[x, y, z])/(x - w)

I2bar[x_, x_, y_, z_] /; NONZERO[x, lambda[x,y,z]] :=
  (-((x - y - z)*(x + y + z)) + (x - y - z)*A[x] + (x - y - z)*A[y] - 
  ((x - y + z)*A[x]*A[y])/x + (x - y - z)*A[z] - ((x + y - z)*A[x]*A[z])/x + 
  2*A[y]*A[z] + (-x + y + z)*I2[x, y, z])/lambda[x, y, z]
  
I2bar[x_, x_, 0, x_] /; NONZERO[x] := A[x]^2/(2*x^2)

I2bar[x_, x_, 0, 0] /; NONZERO[x] := -1 + A[x]/x - I2[0, 0, x]/x

I2bar[0, x_, y_, z_] /; UnsameQ[0,x] := -I2[x, y, z]/x + I2[0, y, z]/x

(* End of symmetry and redundancy identities for I2bar. *) 

(* ----------------------------------------------------------------------- *) 
(* Start of symmetry and redundancy identities for F. *) 

F[x_, y_, z_, u_] /;  !OrderedQ[{y, z}] := F[x, z, y, u]
 
F[x_, y_, z_, u_] /;  !OrderedQ[{z, u}] := F[x, y, u, z]
 
F[x_, 0, 0, 0] /; NONZERO[x] := (5*x)/3 + x*Zeta2 - (7*A[x])/4 + A[x]^2/(2*x);
 
F[x_, 0, 0, x_] /; NONZERO[x] := 
  8*x/3 - (8*x*Zeta3)/3 - 7*A[x]/4 + A[x]^3/(3*x^2)
 
F[x_, 0, x_, x_] /; NONZERO[x] := 2*x/3 + 5*A[x]/4 - (2*A[x]^2)/x + 
  (2*A[x]^3)/(3*x^2) - I2[x, x, x]
 
F[x_, x_, x_, x_] /; NONZERO[x] := 14*x/3 - 7*A[x]/4 - A[x]^2/x + A[x]^3/x^2
 
F[y_, 0, 0, x_] /; NONZERO[y] && !OrderedQ[{y, x}] :=  
 (-2*x^2)/(3*y) + (2*y)/3 - A[x] + (3*x*A[x])/(4*y) - (3*A[y])/4 + (x*A[y])/y + 
 (x*F[x, 0, 0, y])/y + (-1 + x/y)*I2[0, x, y]
 
F[x_, 0, x_, y_] /; NONZERO[x, y, x - y] := 
 (2*x^2 + 2*x*y - y^2)/(3*x) + ((x + 4*y)*A[x])/(4*x) - A[x]^2/x + 
 ((8*x - 3*y)*(2*x - y)*A[y])/(8*x*y) - (2*A[x]*A[y])/y + (A[x]^2*A[y])/(x*y) - 
 ((2*x - y)*F[y, 0, x, x])/(2*x) - ((4*x - y)*I2[x, x, y])/(2*x)

F[y_, 0, x_, y_] /; NONZERO[x, y, x - y] := 
 (-x^2 + 2*x*y + 2*y^2)/(3*y) + ((-x + 2*y)*(-3*x + 8*y)*A[x])/(8*x*y) + 
 ((4*x + y)*A[y])/(4*y) - (2*A[x]*A[y])/x - A[y]^2/y + (A[x]*A[y]^2)/(x*y) - 
 ((-x + 2*y)*F[x, 0, y, y])/(2*y) - ((-x + 4*y)*I2[x, y, y])/(2*y)
 
F[y_, x_, x_, y_] /; OrderedQ[{x, y}] && NONZERO[x, y, x - y] := 
 (14*x)/3 + (14*y)/3 - (15*A[x])/4 + (2*y*A[x])/x + A[x]^2/x - (15*A[y])/4 + 
 (2*x*A[y])/y - (2*A[x]*A[y])/x - (2*A[x]*A[y])/y + (A[x]^2*A[y])/(x*y) + 
 A[y]^2/y + (A[x]*A[y]^2)/(x*y) - F[x, x, y, y]

F[z_, 0, y_, x_] /; (NONZERO[x, y, z, x - y, x + y - z] && 
                     !OrderedQ[{z,y}] && !OrderedQ[{z,x}]) :=
 (-2*(x^3 - x^2*y - x*y^2 + y^3 - x^2*z - y^2*z - x*z^2 - y*z^2 + z^3))/
  (3*(x + y - z)*z) + ((3*x - 4*y - 4*z)*(x - y - z)*A[x])/(4*(x + y - z)*z) + 
 ((x - y + z)*(4*x - 3*y + 4*z)*A[y])/(4*(x + y - z)*z) - 
 (2*A[x]*A[y])/(x + y - z) + ((4*x + 4*y - 3*z)*A[z])/(4*z) - 
 (2*y*A[x]*A[z])/((x + y - z)*z) - (2*x*A[y]*A[z])/((x + y - z)*z) + 
 (2*A[x]*A[y]*A[z])/((x + y - z)*z) + (x*(x - y - z)*F[x, 0, y, z])/
  ((x + y - z)*z) + (y*(-x + y - z)*F[y, 0, x, z])/((x + y - z)*z) + 
 ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/((x + y - z)*z)
 
(* End of symmetry and redundancy identities for F. *) 

(* ----------------------------------------------------------------------- *) 
(* Start of symmetry and redundancy identities for Fbar. *) 

Fbar[x_, y_, z_, u_] /;  !OrderedQ[{y, z}] := Fbar[x, z, y, u]
 
Fbar[x_, y_, z_, u_] /;  !OrderedQ[{z, u}] := Fbar[x, y, u, z]
 
Fbar[0, 0, 0, 0] = 0

Fbar[0, 0, 0, x_] /; NONZERO[x] := (-2*x*Zeta3)/3 - Zeta2*A[x] - A[x]^3/(6*x^2) 

Fbar[0, 0, x_, x_] /; NONZERO[x] := -(A[x]^3/(3*x^2)) + (8*x*Zeta3)/3

(* End of symmetry and redundancy identities for Fbar. *) 

(* ----------------------------------------------------------------------- *) 
(* Start of symmetry and redundancy identities for G. *) 

G[w_, u_, z_, x_, y_] /;  !OrderedQ[{u, z}] := G[w, z, u, x, y]
 
G[w_, u_, z_, x_, y_] /;  !OrderedQ[{x, y}] := G[w, u, z, y, x]
 
G[w_, u_, z_, x_, y_] /;  !OrderedQ[{{u, z}, {x, y}}] := G[w, x, y, u, z]
 
G[0, 0, 0, 0, 0] = 0
 
G[0, 0, 0, 0, x_] /; NONZERO[x] := (-10*x)/3 - 2*x*Zeta2 + (2*x*Zeta3)/3 + 
  3*A[x] + Zeta2*A[x] - A[x]^2/x + A[x]^3/(6*x^2)
 
G[0, 0, 0, x_, x_] /; NONZERO[x] := (-20*x)/3 - (8*x*Zeta3)/3 + 
  6*A[x] - (2*A[x]^2)/x + A[x]^3/(3*x^2)
 
G[0, 0, x_, 0, x_] /; NONZERO[x] := (-20*x)/3 + (16*x*Zeta3)/3 + 6*A[x] + 
  2*Zeta2*A[x] - (2*A[x]^2)/x + A[x]^3/(3*x^2)

G[0, 0, x_, x_, x_] /; NONZERO[x] := 
  -x + x*Zeta2 + Zeta2*A[x] + (3*A[x]^2)/(2*x) + A[x]^3/(2*x^2) + 3*I2[x, x, x]
 
G[0, x_, x_, x_, x_] /; NONZERO[x] := (-40*x)/3 + (56*x*Zeta3)/3 + 12*A[x] - 
     (4*A[x]^2)/x + (2*A[x]^3)/(3*x^2)

G[x_, 0, 0, 0, 0] /; NONZERO[x] := -2*x*Zeta2 - (2*x*Zeta3)/3 + A[x] + 
  2*Zeta2*A[x] - A[x]^2/x + A[x]^3/(3*x^2)
 
G[x_, 0, 0, 0, x_] /; NONZERO[x] := 
  -10*x/3 - 2*x*Zeta2 + 4*A[x] + Zeta2*A[x] - (2*A[x]^2)/x + A[x]^3/(2*x^2)

G[x_, 0, x_, 0, x_] /; NONZERO[x] := 
  (-20*x)/3 + (8*x*Zeta3)/3 + 7*A[x] - (3*A[x]^2)/x + (2*A[x]^3)/(3*x^2)
 
G[0, 0, 0, x_, y_] /; NONZERO[x, y, x - y] := 
  (-4*x)/3 - (4*y)/3 + A[x] + A[y] - Fbar[0, 0, x, y] + 2*I2[0, x, y]
  
G[0, 0, x_, 0, y_] /; NONZERO[x, y, x - y] := 
 (2*(x - 2*y)*(x + y))/(3*y) - ((3*x^2 - 5*x*y - 4*y^2)*A[x])/(4*x*y) + 
 (y*Zeta2*A[x])/x + A[y] + (x*Zeta2*A[y])/y - ((x + y)*A[x]*A[y])/(x*y) + 
 (A[x]^2*A[y])/(2*x*y) + (A[x]*A[y]^2)/(2*x*y) - ((x + y)*F[x, 0, 0, y])/y - 
 ((x - y)*I2[0, x, y])/y

G[0, 0, x_, y_, y_] /; NONZERO[x, y, x-y] :=
 ((x - y)*(x + 2*y))/(3*y) + x*Zeta2 - ((3*x - 8*y)*(x + 2*y)*A[x])/(8*x*y) + 
 A[x]^2/(2*x) + (x*Zeta2*A[y])/y - ((x + 2*y)*A[x]*A[y])/(x*y) + 
 (A[x]^2*A[y])/(2*x*y) + A[y]^2/y + (A[x]*A[y]^2)/(x*y) - 
 ((x + 2*y)*F[x, 0, y, y])/(2*y) + ((-x + 4*y)*I2[x, y, y])/(2*y)

G[x_, 0, x_, 0, y_] /; NONZERO[x, y, x - y] := 
 (-2*x - 4*y)/3 + A[x]/4 + A[y] - F[x, 0, 0, y] + (1 - A[x]/x)*I2[0, x, y]

G[x_, 0, y_, 0, x_] /; NONZERO[x, y, x - y] := 
 (-2*x - 4*y)/3 + A[x]/4 + A[y] - F[x, 0, 0, y] + (1 - A[x]/x)*I2[0, x, y]

G[x_, 0, x_, y_, z_] /; NONZERO[x, y, z] := 
 (-2*x - 4*y - 4*z)/3 + A[x]/4 + A[y] + A[z] - F[x, 0, y, z] + 
 (1 - A[x]/x)*I2[x, y, z]

G[0, x_, x_, y_, z_] /; NONZERO[x, y, z, y - z] :=
 A[x]/4 - ((-8*x + y - 2*z)*A[y])/(2*(y - z)) - (4*A[x]*A[y])/(y - z) + 
 (2*A[x]^2*A[y])/(x*(y - z)) - ((8*x + 2*y - z)*A[z])/(2*(y - z)) + 
 (4*A[x]*A[z])/(y - z) - (2*A[x]^2*A[z])/(x*(y - z)) - F[x, x, y, z] - 
 (2*y*F[y, x, x, z])/(y - z) + (2*z*F[z, x, x, y])/(y - z) - I2[0, y, z] - 
 (A[x]*I2[0, y, z])/x

G[0, y_, z_, x_, x_] /; NONZERO[x, y, z, y - z] :=
 A[x]/4 - ((-8*x + y - 2*z)*A[y])/(2*(y - z)) - (4*A[x]*A[y])/(y - z) + 
 (2*A[x]^2*A[y])/(x*(y - z)) - ((8*x + 2*y - z)*A[z])/(2*(y - z)) + 
 (4*A[x]*A[z])/(y - z) - (2*A[x]^2*A[z])/(x*(y - z)) - F[x, x, y, z] - 
 (2*y*F[y, x, x, z])/(y - z) + (2*z*F[z, x, x, y])/(y - z) - I2[0, y, z] - 
 (A[x]*I2[0, y, z])/x

G[0, w_, x_, y_, z_] /; NONZERO[w - x, y - z] :=
 (-2*(w + x + y + z))/3 + (w*A[w])/(4*(w - x)) - (x*A[x])/(4*(w - x)) + 
 (y*A[y])/(4*(y - z)) - (z*A[z])/(4*(y - z)) - (w*F[w, x, y, z])/(w - x) + 
 (x*F[x, w, y, z])/(w - x) - (y*F[y, w, x, z])/(y - z) + 
 (z*F[z, w, x, y])/(y - z) - (A[y]*I2[0, w, x])/(y - z) + 
 (A[z]*I2[0, w, x])/(y - z) - (A[w]*I2[0, y, z])/(w - x) + 
 (A[x]*I2[0, y, z])/(w - x);

(* The rules below are not typically applied, because they usually lead to 
   more complicated expressions rather than simplifications.
*)
accidentalrules = {
G[x_, 0, 0, 0, y_] /; NONZERO[x, y, x - y] && OrderedQ[{x,y}] :>
 (2*x)/3 + x^2/(3*y) - (7*y)/3 + (-x + y)*Zeta3 + (3*A[x])/8 -
 (3*x*A[x])/(8*y) - (y*A[x])/x + (3*A[y])/2 - (x*A[y])/(2*y) + (A[x]*A[y])/x -
 (A[x]*A[y]^2)/(2*x*y) + Zeta2*(-x - y + A[x] - (y*A[x])/x + A[y]) +
 ((-x + y)*F[x, 0, 0, y])/(2*y) + (3/2 - x/(2*y) - A[x]/(2*x) - A[y]/(2*y))*
  I2[0, x, y]
,
G[y_, 0, 0, 0, x_] /; NONZERO[x, y, x - y] && OrderedQ[{x,y}] :>
 -(x^2 + 6*x*y - 3*y^2)/(3*y) + (-x - y)*Zeta2 + (x - y)*Zeta3 + 
 ((3*x + 5*y)/(8*y) + Zeta2)*A[x] + (-(x + y)/(2*y) - ((x - y)*Zeta2)/y)*A[y] + 
 (A[x]*A[y])/y - (A[x]^2*A[y])/(2*x*y) + ((x - y)*F[x, 0, 0, y])/(2*y) + 
 ((x + y)*I2[0, x, y])/(2*y) - (A[x]*I2[0, x, y])/(2*x) - 
 (A[y]*I2[0, x, y])/(2*y)
,
G[x_, x_, y_, x_, y_] /; NONZERO[x,y] :> 
-(y*(16*x^2 + 2*x*y + y^2))/(3*x^2) - (2*y*(-4*x + y)*Zeta3)/x - 
 ((11*x - 4*y)*(x - y)*A[x])/(4*x^2) + ((3*x - 2*y)*A[x]^2)/x^2 - A[x]^3/x^2 + 
 ((32*x^2 - 12*x*y + 3*y^2)*A[y])/(8*x^2) - (2*(x - y)*A[x]*A[y])/x^2 + 
 (A[x]^2*A[y])/x^2 - (A[x]*A[y]^2)/x^2 - ((x - y)*F[x, x, y, y])/x - 
 ((4*x - y)*y*F[y, 0, x, x])/(2*x^2) + ((2*x - y)^2*I2[x, x, y])/(2*x^2) - 
 ((2*x - y)*A[x]*I2[x, x, y])/x^2 - (A[y]*I2[x, x, y])/x
,
G[x_, y_, x_, y_, x_] /; NONZERO[x,y] :> 
-(y*(16*x^2 + 2*x*y + y^2))/(3*x^2) - (2*y*(-4*x + y)*Zeta3)/x - 
 ((11*x - 4*y)*(x - y)*A[x])/(4*x^2) + ((3*x - 2*y)*A[x]^2)/x^2 - A[x]^3/x^2 + 
 ((32*x^2 - 12*x*y + 3*y^2)*A[y])/(8*x^2) - (2*(x - y)*A[x]*A[y])/x^2 + 
 (A[x]^2*A[y])/x^2 - (A[x]*A[y]^2)/x^2 - ((x - y)*F[x, x, y, y])/x - 
 ((4*x - y)*y*F[y, 0, x, x])/(2*x^2) + ((2*x - y)^2*I2[x, x, y])/(2*x^2) - 
 ((2*x - y)*A[x]*I2[x, x, y])/x^2 - (A[y]*I2[x, x, y])/x
,
G[x_, y_, y_, y_, y_] /; NONZERO[x,y] :>
 (-2*(-x^2 + x*y + 14*y^2))/(3*y) - 2*(x - 4*y)*Zeta3 -
 ((3*x^2 - 16*x*y + 32*y^2)*A[x])/(4*x*y) + (2*(-x + 2*y)*A[y])/y +
 (8*A[x]*A[y])/x + (2*A[y]^2)/y - (4*A[x]*A[y]^2)/(x*y) +
 ((-x + 4*y)*F[x, 0, y, y])/y + ((-x + 6*y)*I2[x, y, y])/y -
 (2*A[y]*I2[x, y, y])/y
,
G[x_, 0, y_, 0, y_] /; NONZERO[x,y,x-y] :>
 (-2*(3*x^2 - 6*x*y - y^2)*Zeta3)/(3*x) - 
 ((3*x^2 - 3*x*y + 4*y^2)*A[x])/(4*x*y) - ((x - y)^2*A[y])/(x*y) + 
 (2*A[x]*A[y])/x + A[y]^2/x - (A[x]*A[y]^2)/(x*y) - A[y]^3/(3*x*y) - 
 ((x - y)*F[x, 0, 0, y])/y + 
 (2*x^3 + 4*x^2*y - 14*x*y^2 - 3*x*y*Fbar[0, 0, x, y] + 
 3*y^2*Fbar[0, 0, x, y])/(3*x*y) - ((x - 3*y)*I2[0, x, y])/y - 
 ((x + y)*A[y]*I2[0, x, y])/(x*y)
,
G[z_, x_, y_, x_, y_] /; NONZERO[x,y,z,x+y-z] :>
 (2*(3*x^3 + 4*x^2*y - 3*x*y^2 - 4*y^3 - 9*x^2*z - 9*x*y*z - 2*y^2*z + 
   9*x*z^2 + 9*y*z^2 - 3*z^3))/(3*(x + y - z)*z) - 
 (2*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*Zeta3)/z - 
 ((8*x^3 + 6*x^2*y - 22*x*y^2 + 8*y^3 - 9*x^2*z - 3*x*y*z - 8*y^2*z + x*z^2)*
   A[x])/(4*x*(x + y - z)*z) + ((x - y)*A[x]^2)/(x*z) + 
 ((7*x^2 - 14*x*y + 7*y^2 + 26*x*z - 6*y*z - z^2)*A[y])/(4*(x + y - z)*z) - 
 (2*(x + y)*(x - y + z)*A[x]*A[y])/(x*(x + y - z)*z) + 
 ((x - y)*A[x]*A[y]^2)/(x*y*z) - A[z] + (2*(-x + y + z)*A[x]*A[z])/
  (z*(-x - y + z)) - (A[x]^2*A[z])/(x*z) + (2*(x - y + z)*A[y]*A[z])/
  (z*(-x - y + z)) + (4*A[x]*A[y]*A[z])/((x + y - z)*z) - (A[y]^2*A[z])/(y*z) - 
 ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*F[x, 0, y, z])/(z*(-x - y + z)) - 
 ((x - y)*F[x, x, y, y])/z + ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
   F[y, 0, x, z])/((x + y - z)*z) + 
 (2*(x^2 - 2*x*y + y^2 - x*z - y*z)*I2[x, y, z])/((x + y - z)*z) - 
 ((x - y + z)*A[x]*I2[x, y, z])/(x*z) - ((-x + y + z)*A[y]*I2[x, y, z])/(y*z)
};

(* End of symmetry and redundancy identities for G. *) 

(* ----------------------------------------------------------------------- *) 
(* Start of symmetry and redundancy identities for K. *) 

K[w_, x_, u_, z_, v_, y_] /; !OrderedQ[{{u, z}, {v, y}}] := 
    K[w, x, v, y, u, z]
 
K[w_, x_, u_, z_, v_, y_] /; !OrderedQ[{u, z}] := K[w, x, z, u, v, y]
 
K[w_, x_, u_, z_, v_, y_] /; !OrderedQ[{v, y}] := K[w, x, u, z, y, v]
 
K[w_, x_, u_, z_, v_, y_] /; !OrderedQ[{w, x}] := K[x, w, u, z, v, y]
 
K[w_, x_, u_, z_, v_, y_] /; NONZERO[w - x] := 
  (G[w, u, z, v, y] - G[x, u, z, v, y])/(-w + x)
 
K[0, x_, u_, z_, v_, y_] /; NONZERO[x] := 
  -G[x, u, z, v, y]/x + G[0, u, z, v, y]/x
 
K[x_, x_, 0, 0, 0, 0] /; NONZERO[x] := 
  -1 + (2*Zeta3)/3 + A[x]/x - (2*Zeta2*A[x])/x - A[x]^3/(3*x^3)

K[x_, x_, 0, 0, 0, x_] /; NONZERO[x] := 
  -1 + Zeta2 - Zeta3/3 + A[x]/x - (Zeta2*A[x])/x - A[x]^3/(3*x^3)
 
K[x_, x_, 0, x_, 0, x_] /; NONZERO[x] := 
 -1 + (8*Zeta3)/3 + A[x]/x - A[x]^3/(3*x^3) 

K[x_, x_, 0, y_, 0, y_] /; NONZERO[x, y, x - y] :=
 (3*x^2 - 11*x*y - 20*y^2 + 16*y^2*Zeta3)/(3*x*(x - y)) +
 (2*(x + 2*y)*A[y])/(x*(x - y)) - (2*A[y]^3)/(3*x*(x - y)*y) -
 ((x + y)*G[x, 0, y, 0, y])/(x*(x - y)) + (2/(x - y) - (2*A[y])/(x*(x - y)))*
  I2[0, x, y]

K[x_, x_, 0, y_, x_, y_] /; NONZERO[x, y, x - y] :=
 -(2*x^4 - 5*x^3*y + 37*x^2*y^2 + 13*x*y^3 - 8*y^4)/(3*x*(x - y)*(4*x - y)*y) + 
 ((6*x^4 - 19*x^3*y + 130*x^2*y^2 - 140*x*y^3 + 32*y^4)*A[x])/
  (8*x^2*(x - y)*(4*x - y)*y) + (2*x*A[y])/((4*x - y)*y) - 
 (2*(2*x^2 - 7*x*y + 2*y^2)*A[x]*A[y])/(x^2*(x - y)*(4*x - y)) - 
 ((2*x^2 - 7*x*y + 2*y^2)*A[y]^2)/(x*(x - y)*(4*x - y)*y) + 
 ((2*x^2 - 7*x*y + 2*y^2)*A[x]*A[y]^2)/(x^2*(x - y)*(4*x - y)*y) + 
 ((2*x^3 - 9*x^2*y + 14*x*y^2 - 4*y^3)*F[x, 0, y, y])/
  (2*x*(x - y)*(4*x - y)*y) - ((x^2 + 3*x*y - y^2)*G[x, 0, y, x, y])/
  (x*(x - y)*(4*x - y)) + I2[0, x, y]/(4*x - y) + 
 (A[x]*I2[0, x, y])/(x*(4*x - y)) + ((2*x - y)*A[y]*I2[0, x, y])/
  (x*(4*x - y)*y) + I2[x, x, y]/(x - y) - (A[y]*I2[x, x, y])/(x*(x - y)) + 
 ((x - 4*y)*(2*x^2 - 7*x*y + 2*y^2)*I2[x, y, y])/(2*x*(x - y)*(4*x - y)*y)

K[x_, x_, 0, y_, z_, y_] /; NONZERO[x, y, z, x - y, lambda[x, y, z]] :=
 I2[x, y, z]/(x - y) - (A[y]*I2[x, y, z])/(x*(x - y)) + 
 (3*x^4 - 17*x^3*y + 17*x^2*y^2 + 5*x*y^3 - 8*y^4 - 10*x^3*z + 20*x^2*y*z + 
   14*x*y^2*z + 8*y^3*z + 11*x^2*z^2 - x*y*z^2 + 6*y^2*z^2 - 3*x*z^3 - 
   7*y*z^3 + z^4)/(3*x*(x - y)*lambda[x, y, z]) + 
 ((2*x^3 - 4*x^2*y + 2*x*y^2 - 5*x^2*z + 3*x*y*z - 2*y^2*z + 2*x*z^2 + 
    3*y*z^2 - z^3)*A[y])/(x*(x - y)*lambda[x, y, z]) + 
 ((2*x^2 - 4*x*y + 2*y^2 - x*z - 3*y*z + z^2)*A[y]^2)/
  (x*(x - y)*lambda[x, y, z]) + 
 ((-32*x^2*y^2 + 64*x*y^3 - 32*y^4 + 8*x^3*z + 12*x^2*y*z - 32*x*y^2*z + 
    76*y^3*z - 20*x^2*z^2 - 18*x*y*z^2 - 66*y^2*z^2 + 9*x*z^3 + 25*y*z^3 - 
    3*z^4)*A[z])/(8*x*(x - y)*z*lambda[x, y, z]) + 
 (2*y*(2*x^2 - 4*x*y + 2*y^2 - x*z - 3*y*z + z^2)*A[y]*A[z])/
  (x*(x - y)*z*lambda[x, y, z]) - ((2*x^2 - 4*x*y + 2*y^2 - x*z - 3*y*z + z^2)*
   A[y]^2*A[z])/(x*(x - y)*z*lambda[x, y, z]) + 
 ((4*x^2*y - 8*x*y^2 + 4*y^3 - 4*x^2*z + 2*x*y*z - 6*y^2*z + 3*x*z^2 + 
    3*y*z^2 - z^3)*F[z, 0, y, y])/(2*x*(x - y)*lambda[x, y, z]) - 
 ((x^3 - x^2*y - x*y^2 + y^3 - x^2*z - x*y*z - 2*y^2*z + y*z^2)*
   G[x, 0, y, y, z])/(x*(x - y)*lambda[x, y, z]) + 
 ((x - y - z)*I2[0, x, y])/lambda[x, y, z] - ((x - y + z)*A[y]*I2[0, x, y])/
  (x*lambda[x, y, z]) - ((x + y - z)*A[z]*I2[0, x, y])/(x*lambda[x, y, z]) + 
 ((4*y - z)*(2*x^2 - 4*x*y + 2*y^2 - x*z - 3*y*z + z^2)*I2[y, y, z])/
  (2*x*(x - y)*lambda[x, y, z])

K[x_, x_, 0, y_, y_, z_] /; NONZERO[x, y, z, x - y, lambda[x, y, z]] :=
 I2[x, y, z]/(x - y) - (A[y]*I2[x, y, z])/(x*(x - y)) + 
 (3*x^4 - 17*x^3*y + 17*x^2*y^2 + 5*x*y^3 - 8*y^4 - 10*x^3*z + 20*x^2*y*z + 
   14*x*y^2*z + 8*y^3*z + 11*x^2*z^2 - x*y*z^2 + 6*y^2*z^2 - 3*x*z^3 - 
   7*y*z^3 + z^4)/(3*x*(x - y)*lambda[x, y, z]) + 
 ((2*x^3 - 4*x^2*y + 2*x*y^2 - 5*x^2*z + 3*x*y*z - 2*y^2*z + 2*x*z^2 + 
    3*y*z^2 - z^3)*A[y])/(x*(x - y)*lambda[x, y, z]) + 
 ((2*x^2 - 4*x*y + 2*y^2 - x*z - 3*y*z + z^2)*A[y]^2)/
  (x*(x - y)*lambda[x, y, z]) + 
 ((-32*x^2*y^2 + 64*x*y^3 - 32*y^4 + 8*x^3*z + 12*x^2*y*z - 32*x*y^2*z + 
    76*y^3*z - 20*x^2*z^2 - 18*x*y*z^2 - 66*y^2*z^2 + 9*x*z^3 + 25*y*z^3 - 
    3*z^4)*A[z])/(8*x*(x - y)*z*lambda[x, y, z]) + 
 (2*y*(2*x^2 - 4*x*y + 2*y^2 - x*z - 3*y*z + z^2)*A[y]*A[z])/
  (x*(x - y)*z*lambda[x, y, z]) - ((2*x^2 - 4*x*y + 2*y^2 - x*z - 3*y*z + z^2)*
   A[y]^2*A[z])/(x*(x - y)*z*lambda[x, y, z]) + 
 ((4*x^2*y - 8*x*y^2 + 4*y^3 - 4*x^2*z + 2*x*y*z - 6*y^2*z + 3*x*z^2 + 
    3*y*z^2 - z^3)*F[z, 0, y, y])/(2*x*(x - y)*lambda[x, y, z]) - 
 ((x^3 - x^2*y - x*y^2 + y^3 - x^2*z - x*y*z - 2*y^2*z + y*z^2)*
   G[x, 0, y, y, z])/(x*(x - y)*lambda[x, y, z]) + 
 ((x - y - z)*I2[0, x, y])/lambda[x, y, z] - ((x - y + z)*A[y]*I2[0, x, y])/
  (x*lambda[x, y, z]) - ((x + y - z)*A[z]*I2[0, x, y])/(x*lambda[x, y, z]) + 
 ((4*y - z)*(2*x^2 - 4*x*y + 2*y^2 - x*z - 3*y*z + z^2)*I2[y, y, z])/
  (2*x*(x - y)*lambda[x, y, z])

K[x_, x_, 0, x_, v_, y_] /; NONZERO[x, lambda[x, v, y]] := 
 -F[x, 0, v, y]/(2*x) + Fbar[0, v, x, y]/(2*x) + 
 (v^2 + 4*v*x - 5*x^2 + 10*v*y + 4*x*y + y^2)/(3*lambda[x, v, y]) - 
 ((v - x + y)*A[v])/lambda[x, v, y] + 
 ((-7*v^2 - 10*v*x + 17*x^2 - 18*v*y - 10*x*y - 7*y^2)*A[x])/
  (8*x*lambda[x, v, y]) - (2*(-v + x)*A[v]*A[x])/(x*lambda[x, v, y]) - 
 ((-v + x - y)*A[x]^2)/(x*lambda[x, v, y]) + ((-v + x + y)*A[v]*A[x]^2)/
  (x^2*lambda[x, v, y]) - ((v - x + y)*A[y])/lambda[x, v, y] + 
 (2*A[v]*A[y])/lambda[x, v, y] - (2*(x - y)*A[x]*A[y])/(x*lambda[x, v, y]) - 
 (2*A[v]*A[x]*A[y])/(x*lambda[x, v, y]) + ((v + x - y)*A[x]^2*A[y])/
  (x^2*lambda[x, v, y]) - ((v^2 - 4*v*x + 3*x^2 - 2*v*y - 4*x*y + y^2)*
   I2[v, x, y])/(2*x*lambda[x, v, y]) + 
 ((v + x - y)*(-v + x + y)*A[x]*I2[v, x, y])/(2*x^2*lambda[x, v, y])

K[x_, x_, u_, z_, v_, y_] /; NONZERO[x, lambda[x, u, z], lambda[x, v, y]] := 
(u*(u - x - z)*F[u, v, y, z])/(x*lambda[x, u, z]) - 
 ((u + x - z)*z*F[z, u, v, y])/(x*lambda[x, u, z]) - 
 ((u - x + z)*I2[v, x, y])/lambda[x, u, z] - ((-u + x + z)*A[u]*I2[v, x, y])/
  (x*lambda[x, u, z]) - ((u + x - z)*A[z]*I2[v, x, y])/(x*lambda[x, u, z]) + 
 (v*(v - x - y)*F[v, u, y, z])/(x*lambda[x, v, y]) - 
 ((v + x - y)*y*F[y, u, v, z])/(x*lambda[x, v, y]) - 
 ((v - x + y)*I2[u, x, z])/lambda[x, v, y] - ((-v + x + y)*A[v]*I2[u, x, z])/
  (x*lambda[x, v, y]) - ((v + x - y)*A[y]*I2[u, x, z])/(x*lambda[x, v, y]) - 
 ((2*u + 2*v - x + 2*y + 2*z)*(-(u^2*v^2) + u^2*x^2 + 4*u*v*x^2 + v^2*x^2 - 
    4*u*x^3 - 4*v*x^3 + 3*x^4 + 2*u^2*v*y + 4*u*x^2*y - 2*v*x^2*y - 4*x^3*y - 
    u^2*y^2 + x^2*y^2 + 2*u*v^2*z - 2*u*x^2*z + 4*v*x^2*z - 4*x^3*z - 
    4*u*v*y*z + 4*x^2*y*z + 2*u*y^2*z - v^2*z^2 + x^2*z^2 + 2*v*y*z^2 - 
    y^2*z^2))/(3*x*lambda[x, u, z]*lambda[x, v, y]) + 
 ((-(u^2*v^2) - 2*u^2*v*x + u*v^2*x + 3*u^2*x^2 + 6*u*v*x^2 - 7*u*x^3 - 
    4*v*x^3 + 4*x^4 + 2*u^2*v*y - 2*u^2*x*y - 2*u*v*x*y + 6*u*x^2*y - 4*x^3*y - 
    u^2*y^2 + u*x*y^2 + u*v^2*z + 6*u*v*x*z - 7*u*x^2*z + 8*v*x^2*z - 8*x^3*z - 
    2*u*v*y*z + 6*u*x*y*z + 8*x^2*y*z + u*y^2*z - 4*v*x*z^2 + 4*x^2*z^2 - 
    4*x*y*z^2)*A[u])/(4*x*lambda[x, u, z]*lambda[x, v, y]) + 
 ((-(u^2*v^2) + u^2*v*x - 2*u*v^2*x + 6*u*v*x^2 + 3*v^2*x^2 - 4*u*x^3 - 
    7*v*x^3 + 4*x^4 + u^2*v*y + 6*u*v*x*y + 8*u*x^2*y - 7*v*x^2*y - 8*x^3*y - 
    4*u*x*y^2 + 4*x^2*y^2 + 2*u*v^2*z - 2*u*v*x*z - 2*v^2*x*z + 6*v*x^2*z - 
    4*x^3*z - 2*u*v*y*z + 6*v*x*y*z + 8*x^2*y*z - 4*x*y^2*z - v^2*z^2 + 
    v*x*z^2 + v*y*z^2)*A[v])/(4*x*lambda[x, u, z]*lambda[x, v, y]) + 
 ((-4*u*v^2*x + 8*u*v*x^2 + 4*v^2*x^2 - 4*u*x^3 - 8*v*x^3 + 4*x^4 + u^2*v*y + 
    u^2*x*y + 6*u*v*x*y + 6*u*x^2*y - 7*v*x^2*y - 7*x^3*y - u^2*y^2 - 
    2*u*x*y^2 + 3*x^2*y^2 - 4*v^2*x*z + 8*v*x^2*z - 4*x^3*z - 2*u*v*y*z - 
    2*u*x*y*z + 6*v*x*y*z + 6*x^2*y*z + 2*u*y^2*z - 2*x*y^2*z + v*y*z^2 + 
    x*y*z^2 - y^2*z^2)*A[y])/(4*x*lambda[x, u, z]*lambda[x, v, y]) + 
 ((-4*u^2*v*x + 4*u^2*x^2 + 8*u*v*x^2 - 8*u*x^3 - 4*v*x^3 + 4*x^4 - 4*u^2*x*y + 
    8*u*x^2*y - 4*x^3*y + u*v^2*z + 6*u*v*x*z + v^2*x*z - 7*u*x^2*z + 
    6*v*x^2*z - 7*x^3*z - 2*u*v*y*z + 6*u*x*y*z - 2*v*x*y*z + 6*x^2*y*z + 
    u*y^2*z + x*y^2*z - v^2*z^2 - 2*v*x*z^2 + 3*x^2*z^2 + 2*v*y*z^2 - 
    2*x*y*z^2 - y^2*z^2)*A[z])/(4*x*lambda[x, u, z]*lambda[x, v, y]) - 
 ((-(u^2*v^2) + u^2*v*x + u*v^2*x - u*x^3 - v*x^3 + x^4 + 2*u^2*v*y + u^2*x*y - 
    2*u*v*x*y - x^3*y - u^2*y^2 + u*x*y^2 + 2*u*v^2*z - 2*u*v*x*z + v^2*x*z - 
    x^3*z - 4*u*v*y*z - 2*u*x*y*z - 2*v*x*y*z + 2*u*y^2*z + x*y^2*z - v^2*z^2 + 
    v*x*z^2 + 2*v*y*z^2 + x*y*z^2 - y^2*z^2)*G[x, u, z, v, y])/
  (x*lambda[x, u, z]*lambda[x, v, y])

(* End of symmetry and redundancy identities for K. *) 

(* ----------------------------------------------------------------------- *) 
(* Start of symmetry and redundancy identities for H. *) 

H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x1, x3, x2, x6, x5, x4}}] := 
    H[x1, x3, x2, x6, x5, x4]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x1, x4, x6, x2, x5, x3}}] := 
    H[x1, x4, x6, x2, x5, x3]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x1, x6, x4, x3, x5, x2}}] := 
    H[x1, x6, x4, x3, x5, x2]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x2, x1, x3, x4, x6, x5}}] := 
    H[x2, x1, x3, x4, x6, x5]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x2, x3, x1, x5, x6, x4}}] := 
    H[x2, x3, x1, x5, x6, x4]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x2, x4, x5, x1, x6, x3}}] := 
    H[x2, x4, x5, x1, x6, x3]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x2, x5, x4, x3, x6, x1}}] := 
    H[x2, x5, x4, x3, x6, x1]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x3, x1, x2, x6, x4, x5}}] := 
    H[x3, x1, x2, x6, x4, x5]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x3, x2, x1, x5, x4, x6}}] := 
    H[x3, x2, x1, x5, x4, x6]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x3, x5, x6, x2, x4, x1}}] := 
    H[x3, x5, x6, x2, x4, x1]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x3, x6, x5, x1, x4, x2}}] := 
    H[x3, x6, x5, x1, x4, x2]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x4, x1, x6, x2, x3, x5}}] := 
    H[x4, x1, x6, x2, x3, x5]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x4, x2, x5, x1, x3, x6}}] := 
    H[x4, x2, x5, x1, x3, x6]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x4, x5, x2, x6, x3, x1}}] := 
    H[x4, x5, x2, x6, x3, x1]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x4, x6, x1, x5, x3, x2}}] := 
    H[x4, x6, x1, x5, x3, x2]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x5, x2, x4, x3, x1, x6}}] := 
    H[x5, x2, x4, x3, x1, x6]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x5, x3, x6, x2, x1, x4}}] := 
    H[x5, x3, x6, x2, x1, x4]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x5, x4, x2, x6, x1, x3}}] := 
    H[x5, x4, x2, x6, x1, x3]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x5, x6, x3, x4, x1, x2}}] := 
    H[x5, x6, x3, x4, x1, x2]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x6, x1, x4, x3, x2, x5}}] := 
    H[x6, x1, x4, x3, x2, x5]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x6, x3, x5, x1, x2, x4}}] := 
    H[x6, x3, x5, x1, x2, x4]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x6, x4, x1, x5, x2, x3}}] := 
    H[x6, x4, x1, x5, x2, x3]
 
H[x1_, x2_, x3_, x4_, x5_, x6_] /; 
      !OrderedQ[{{x1, x2, x3, x4, x5, x6}, {x6, x5, x3, x4, x2, x1}}] := 
    H[x6, x5, x3, x4, x2, x1]
 
(* End of symmetry and redundancy identities for H. *) 

 

